The ASAS-SN Bright Supernova Catalog $-$ II. 2015

This manuscript presents information for all supernovae discovered by the All-Sky Automated Survey for SuperNovae (ASAS-SN) during 2015, its second full year of operations. The same information is presented for bright ($m_V\leq17$), spectroscopically confirmed supernovae discovered by other sources in 2015. As with the first ASAS-SN bright supernova catalog, we also present redshifts and near-UV through IR magnitudes for all supernova host galaxies in both samples. Combined with our previous catalog, this work comprises a complete catalog of 455 supernovae from multiple professional and amateur sources, allowing for population studies that were previously impossible. This is the second of a series of yearly papers on bright supernovae and their hosts from the ASAS-SN team.

==> anc/table1.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- II. 2015
Authors: T. W.-S. Holoien et al.
Table: Table 1 - ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: table1.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1- 11 A11    ---      SNName     Name of supernova
  13- 19 A7     ---      IAUName    IAU name of supernova (1)
  21- 33 A13    ---      DiscDate   Discovery Date
  35- 46 A12    ---      RA         Right Ascension (2)
  48- 59 A12    ---      Dec        Declination (2)
  61- 67 F7.5   ---      Redshift   Redshift of supernova
  69- 72 F4.1   mag      DiscMag    Discovery V-band Magnitude (3)
  74- 77 F4.1   mag      PeakMag    Peak V-band Magnitude (3)
  79- 84 A6     arcsec   Offset     Offset from host nucleus (4)
  86- 92 A7     ---      Type       Type of supernova
  94- 97 A4     d        DiscAge    Age of supernova at discovery, relative to peak (5)
  99-128 A30    ---      HostName   Host galaxy name
 130-155 A26    ---      DiscAtel   Discovery ATel
 157-186 A30    ---      ClassAtel  Classification ATel
--------------------------------------------------------------------------------
Note (1):   IAU name is not provided if one was not given to the supernova.
Note (2):   Right ascension and declination are given in the J2000 epoch.
Note (3):   All magnitudes are V -band magnitudes from ASAS-SN.
Note (4):   Offset indicates the offset of the SN in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (5):   Discovery ages are given in days relative to peak. All ages are approximate and are only listed if a clear age was given in the classification telegram.
--------------------------------------------------------------------------------
ASASSN-15ab ---     2015-01-02.33 14:03:06.34  -38:28:24.6  0.01780 16.3 15.5 25.86  IIn     ---  ESO 325-G045                   Dong et al. (2015a)        Shappee et al. (2015b)         
ASASSN-15ad ---     2014-12-29.18 06:23:44.87  -16:05:51.0  0.02400 16.3 16.3 14.67  Ia      -4   PGC 902451                     Shappee et al. (2015a)     Shappee et al. (2015b)         
ASASSN-15ae ---     2015-01-01.63 15:51:05.81  +34:25:55.8  0.03124 17.4 16.4 4.98   Ia      -5   2MASX J15510599+3425520        Kiyota et al. (2015a)      Tomasella et al. (2015a)       
ASASSN-15aj ---     2015-01-08.30 10:52:53.26  -32:55:34.9  0.01092 15.0 14.7 6.36   Ia      -3   NGC 3449                       Dong et al. (2015b)        Simon et al. (2015)            
ASASSN-15ak ---     2015-01-09.22 00:12:01.55  +26:23:37.3  0.01503 15.1 14.7 3.36   Ia-91T  ---  UGC 00110                      Dong et al. (2015c)        Tomasella et al. (2015a)       
ASASSN-15al ---     2015-01-10.33 04:57:49.63  -21:35:34.1  0.03200 17.0 16.8 7.20   Ia      0    GALEXASC J045749.46-213526.3   Holoien et al. (2015a)     Fremling et al. (2015a)        
ASASSN-15ar ---     2015-01-13.28 02:28:20.36  +10:23:03.8  0.02882 17.6 16.6 21.06  Ia      -6   CGCG 439-010                   Kiyota et al. (2015b)      Ochner et al. (2015a)          
ASASSN-15as ---     2015-01-13.44 09:39:16.55  +06:25:48.5  0.02800 16.4 16.1 3.40   Ia      -1   SDSS J093916.69+062551.1       Gonzalez et al. (2015)     Morrell et al. (2015a)         
ASASSN-15az ---     2015-01-14.46 11:08:37.60  -10:14:57.8  0.02832 16.3 16.3 19.00  Ia      -1   2MASX J11083863-1014456        Brimacombe et al. (2015a)  Ochner et al. (2015a)          
ASASSN-15ba ---     2015-01-15.64 14:04:55.09  +08:55:14.5  0.02313 16.6 15.8 0.86   Ia      -5   SDSS J140455.12+085514.0       Conseil et al. (2015a)     Challis et al. (2015a)         
ASASSN-15bb ---     2015-01-16.27 13:01:06.38  -36:36:00.2  0.01587 16.3 16.3 10.24  II      -2   ESO 381-IG048                  Kiyota et al. (2015c)      Milisavljevic et al. (2015)    
ASASSN-15bc ---     2015-01-16.31 04:06:14.64  -08:53:08.3  0.03672 17.1 16.9 3.64   Ia      -7   2MASX J04061478-0853112        Brimacombe et al. (2015b)  Zhang & Wang (2015a)           
ASASSN-15bd ---     2015-01-17.63 15:54:38.33  +16:36:38.1  0.00795 16.8 16.0 1.08   IIb     ---  SDSS J155438.39+163637.6       Kiyota et al. (2015d)      Challis et al. (2015b)         
ASASSN-15be ---     2015-01-19.07 02:52:46.39  -34:18:52.5  0.02190 16.4 15.6 7.00   Ia      -10  GALEXASC J025245.83-341850.6   Brimacombe et al. (2015c)  Morrell et al. (2015b)         
ASASSN-15bf ---     2015-01-19.12 04:38:41.10  -41:37:26.2  0.04853 17.7 16.1 4.77   Ia      8    2MASX J04384102-4137212        Brimacombe et al. (2015d)  Fremling et al. (2015b)        
ASASSN-15bk ---     2015-01-19.62 15:44:12.43  +11:16:16.4  0.03428 17.2 17.1 6.99   Ia      -1   CGCG 078-056                   Kiyota et al. (2015e)      Morrell et al. (2015b)         
ASASSN-15bm ---     2015-01-22.36 15:05:51.58  -05:37:37.1  0.02060 16.6 15.5 0.14   Ia      -10  GALEXASC J150551.56-053737.2   Fernandez et al. (2015a)   Morrell et al. (2015b)         
ASASSN-15bn ---     2015-01-23.63 15:55:35.35  +66:43:19.3  0.02800 16.7 16.1 7.69   Ia      -2   GALEXASC J155536.57+664316.5   Brimacombe et al. (2015e)  Zhang & Wang (2015b)           
ASASSN-15bo ---     2015-01-22.58 14:44:55.22  +24:34:43.7  0.03630 17.1 16.1 0.32   Ia      -9   SDSS J144455.21+243443.9       Fernandez et al. (2015b)   Benetti et al. (2015b)         
ASASSN-15cb ---     2015-01-21.54 12:39:50.23  +03:47:49.7  0.04004 16.8 16.8 0.51   Ia      -1   VCC 1810                       Holoien et al. (2015b)     Nyholm et al. (2015)           
ASASSN-15cd ---     2015-01-26.46 09:59:14.99  +12:59:18.3  0.03435 17.1 16.4 3.85   Ia      -1   CGCG 064-017                   Conseil et al. (2015b)     Migotto et al. (2015)          
ASASSN-15cq ---     2015-02-08.57 13:23:48.46  +43:17:59.1  0.02728 15.9 15.9 5.20   Ia      -2   CGCG 218-007                   Brimacombe et al. (2015f)  Benetti et al. (2015a)         
ASASSN-15cz ---     2015-02-12.48 11:35:24.40  +57:38:59.6  0.02877 16.1 16.0 3.21   Ia      -9   SBS 1132+579                   Koff et al. (2015a)        Porter et al. (2015a)          
ASASSN-15da ---     2015-02-12.15 05:23:51.88  -24:42:08.4  0.04800 17.2 16.6 0.58   Ia      0    2MASX J05235186-2442081        Kiyota et al. (2015f)      Porter et al. (2015a)          
ASASSN-15db ---     2015-02-15.58 15:46:58.69  +17:53:02.2  0.01100 15.2 14.5 2.84   Ia      -5   NGC 5996                       Holoien et al. (2015c)     Zhang & Wang (2015c)           
ASASSN-15dc ---     2015-02-16.54 15:01:30.82  -00:32:24.4  0.04161 16.7 16.7 1.66   Ia      -4   SDSS J150130.77-003222.8       Kiyota et al. (2015g)      Challis et al. (2015c)         
ASASSN-15dd ---     2015-02-15.58 15:43:59.07  +19:12:41.7  0.02437 16.5 16.1 2.60   Ia      -10  CGCG 107-031                   Brimacombe et al. (2015g)  Challis et al. (2015c)         
ASASSN-15de ---     2015-02-17.40 11:28:49.65  +29:54:52.5  0.05172 17.0 16.7 3.33   Ia-91T  -6   SDSS J112849.43+295454.2       Brimacombe et al. (2015g)  Challis et al. (2015c)         
ASASSN-15df ---     2015-02-15.46 10:35:29.72  +34:34:23.7  0.03631 17.2 16.7 4.53   Ia      -11  SDSS J103529.47+343420.2       Koff et al. (2015b)        Challis et al. (2015c)         
ASASSN-15dz ---     2015-02-20.59 16:41:20.87  +08:54:31.6  0.03222 17.1 16.3 0.95   Ia      -5   CGCG 080-055                   Krannich et al. (2015a)    Childress et al. (2015a)       
ASASSN-15eb ---     2015-02-26.33 08:06:07.40  -22:33:48.9  0.01648 15.9 15.7 1.17   Ia      0    ESO 561-G012                   Brimacombe et al. (2015h)  Childress et al. (2015a)       
ASASSN-15ed ---     2015-03-01.59 16:48:25.16  +50:59:30.7  0.04870 17.6 17.5 4.90   Ibn     ---  MCG +09-27-087                 Fernandez et al. (2015c)   Noebauer et al. (2015)         
ASASSN-15fa ---     2015-03-17.63 17:09:46.03  +62:58:27.0  0.02741 16.7 16.3 13.89  Ia      -6   NGC 6319                       Koff et al. (2015c)        Tomasella et al. (2015b)       
ASASSN-15fi ---     2015-03-17.63 16:31:48.93  +20:24:38.8  0.01718 17.2 16.4 0.67   II      ---  MRK 0884                       Brimacombe et al. (2015i)  Falco et al. (2015a)           
ASASSN-15fj ---     2015-03-18.63 17:10:08.55  +74:43:42.6  0.04500 17.3 16.9 0.50   Ia      2    2MASX J17100856+7443426        Krannich et al. (2015b)    Falco et al. (2015b)           
ASASSN-15fk ---     2015-03-19.12 05:40:12.18  -38:48:42.5  0.03597 17.2 16.4 27.17  Ia      -5   2MASX J05401415-3848285        Brimacombe et al. (2015j)  Prieto & Shappee (2015)        
ASASSN-15fr ---     2015-03-24.35 09:20:20.44  -07:38:26.8  0.03344 16.5 16.5 3.61   Ia      -4   2MASX J09202045-0738229        Kiyota et al. (2015h)      Benetti et al. (2015c)         
ASASSN-15fs ---     2015-03-25.56 18:58:40.82  +43:28:07.9  0.02902 16.5 16.3 2.50   Ia-91T  -8   CGCG 229-010                   Brimacombe et al. (2015k)  Falco et al. (2015c)           
ASASSN-15fy ---     2015-03-29.38 19:50:22.38  -14:17:47.6  0.02500 16.6 16.2 3.00   Ia      8    Uncatalogued                   Holoien et al. (2015d)     Morrell et al. (2015c)         
ASASSN-15fz ---     2015-03-30.57 13:35:25.14  +01:24:33.0  0.01748 17.3 16.7 12.27  II      ---  NGC 5227                       Brimacombe et al. (2015m)  Elias-Rosa et al. (2015a)      
ASASSN-15ga ---     2015-03-30.29 12:59:27.29  +14:10:15.8  0.00663 15.4 15.1 2.40   Ia      -5   NGC 4866                       Brimacombe et al. (2015l)  Elias-Rosa et al. (2015a)      
ASASSN-15go ---     2015-04-06.05 06:11:30.40  -16:29:04.6  0.01892 16.5 15.8 5.00   Ia      -9   2MASX J06113048-1629085        Monard et al. (2015)       Childress et al. (2015b)       
ASASSN-15gr ---     2015-04-09.05 06:45:20.58  -34:53:38.1  0.02400 16.6 16.0 18.93  Ia      -6   ESO 366-G015                   Kiyota et al. (2015i)      Cartier et al. (2015)          
ASASSN-15gw ---     2015-04-10.54 14:16:23.97  +39:30:09.0  0.01951 16.3 16.2 1.70   Ia      ---  NGC 5536                       Holoien et al. (2015e)     Falco et al. (2015d)           
ASASSN-15gz ---     2015-04-13.31 14:42:32.14  -13:27:36.6  0.03403 17.5 16.7 9.69   Ia      -4   2MASX J14423254-1327294        Brimacombe et al. (2015n)  Zhang & Wang (2015d)           
ASASSN-15hc ---     2015-04-15.20 10:24:38.82  -02:59:07.8  0.03098 17.2 16.6 5.11   Ia      6    LCRS B102206.7-024353          Kiyota et al. (2015j)      Falco et al. (2015d)           
ASASSN-15he ---     2015-04-12.34 16:31:33.66  -67:52:02.0  0.01588 16.3 16.2 10.41  Ia      -3   ESO 069-G005                   Brimacombe et al. (2015o)  Prajs et al. (2015)            
ASASSN-15hf ---     2015-04-17.05 10:29:30.84  -35:15:34.8  0.00618 14.9 14.3 2.16   Ia      -7   ESO 375-G041                   Holoien et al. (2015f)     Prajs et al. (2015)            
ASASSN-15hg ---     2015-04-19.33 09:53:48.62  +09:11:37.8  0.02977 17.0 16.6 9.10   Ia      -1   CGCG 063-098                   Brimacombe et al. (2015p)  Falco et al. (2015e)           
ASASSN-15hh ---     2015-04-20.02 05:51:18.69  -50:35:09.9  0.02339 16.0 15.7 15.78  Ia      -5   NGC 2115A                      Nicholls et al. (2015a)    Prieto & Shappee (2015)        
ASASSN-15ho ---     2015-04-19.06 09:09:23.89  -04:43:31.0  0.04600 16.9 16.2 7.83   Ia      0    2MASXi J0909234-044327         Kiyota et al. (2015k)      Falco et al. (2015f)           
ASASSN-15hs ---     2015-04-24.18 15:33:34.31  -78:07:23.4  0.00910 17.0 16.3 2.70   IIn     ---  ESO 022-G010                   Shappee et al. (2015c)     Childress et al. (2015c)       
ASASSN-15hx ---     2015-04-26.18 13:43:16.93  -31:33:20.8  0.00810 15.1 13.3 3.06   Ia      -11  GALEXASC J134316.80-313318.2   Dong et al. (2015d)        Frohmaier et al. (2015)        
ASASSN-15hy ---     2015-04-25.21 20:10:02.35  -00:44:21.3  0.02500 16.5 15.2 12.90  Ia-07if -14  Uncatalogued                   Holoien et al. (2015g)     Frohmaier et al. (2015)        
ASASSN-15hz ---     2015-04-26.38 22:29:38.08  -65:27:56.2  0.03300 17.4 16.1 3.58   Ia      -6   APMUKS(BJ) B222606.49-654315.6 Holoien et al. (2015g)     Childress et al. (2015c)       
ASASSN-15ic ---     2015-04-27.00 06:14:51.38  -42:47:56.0  0.02500 16.5 15.9 29.00  Ia      -3   2MASX J06145320-4247357        Brimacombe et al. (2015q)  Childress et al. (2015c)       
ASASSN-15ih ---     2015-05-06.07 09:59:59.57  -02:53:16.4  0.01983 16.4 16.0 8.39   Ia      -6   GALEXASC J095959.71-025322.1   Kiyota et al. (2015l)      Kim et al. (2015)              
ASASSN-15ik ---     2015-05-11.24 11:02:04.75  +03:30:02.7  0.03480 17.0 16.6 1.46   IIn     ---  SDSS J110204.81+033003.1       Brimacombe et al. (2015r)  Challis et al. (2015d)         
ASASSN-15il ---     2015-05-11.31 15:57:08.15  -12:40:23.9  0.02332 16.5 16.2 1.77   Ia      -5   2MASX J15570808-1240252        Brimacombe et al. (2015r)  Challis et al. (2015d)         
ASASSN-15ir ---     2015-05-08.02 10:48:30.30  -21:38:07.9  0.01274 17.0 16.5 12.47  II      -1-6 ESO 569-G009                   Holoien et al. (2015h)     Pan et al. (2015a)             
ASASSN-15ja ---     2015-05-13.43 01:09:39.03  -61:19:58.3  0.02632 16.3 16.0 1.50   Ia      -4   ESO 113-G018                   Brimacombe et al. (2015s)  Kuncarayakti et al. (2015a)    
ASASSN-15jb ---     2015-05-13.37 11:20:06.40  +34:07:43.0  0.03566 17.3 17.0 6.00   Ia      0    2MASX J11200680+3407396        Fernandez et al. (2015d)   Balam & Graham (2015a)         
ASASSN-15jf ---     2015-05-12.40 22:25:11.08  -50:23:47.5  0.03600 16.2 16.2 1.60   Ia      -9   GALEXASC J222510.84-502347.7   Brimacombe et al. (2015t)  Morrell (2015)                 
ASASSN-15jg ---     2015-05-15.15 10:46:55.64  -02:19:29.9  0.03600 16.9 16.9 4.00   Ia      0    SDSS J104655.44-021927.0       Brimacombe et al. (2015t)  Pan et al. (2015a)             
ASASSN-15ji ---     2015-05-17.38 23:35:14.36  -22:44:24.1  0.05559 17.0 17.0 13.50  Ia      6    ESO 536-G008                   Brimacombe et al. (2015u)  Pan et al. (2015b)             
ASASSN-15jl ---     2015-05-13.39 15:22:41.12  +50:58:35.4  0.03475 17.5 16.1 1.00   Ia      -10  SDSS J152241.16+505836.0       Brimacombe et al. (2015v)  Hosseinzadeh et al. (2015a)    
ASASSN-15jm ---     2015-05-19.41 17:21:09.19  +25:34:55.5  0.05300 17.1 16.6 1.30   Ia-91T  ---  2MASX J17210913+2534558        Brimacombe et al. (2015w)  Piascik & Steele (2015a)       
ASASSN-15jo ---     2015-05-20.14 14:06:44.67  -34:27:17.4  0.01100 16.4 15.2 95.64  Ia      ---  ABELL S0753                    Holoien et al. (2015i)     Hosseinzadeh et al. (2015b)    
ASASSN-15jp ---     2015-05-21.08 10:11:38.99  -31:39:04.0  0.00948 15.5 15.2 53.00  II      ---  NGC 3157                       Holoien et al. (2015j)     Falco et al. (2015g)           
ASASSN-15js ---     2015-05-21.21 10:50:38.35  +12:17:49.2  0.02106 17.0 16.7 3.01   Ia      -3   2MFGC 08437                    Nicolas et al. (2015a)     Porter et al. (2015b)          
ASASSN-15jt ---     2015-05-22.34 13:08:09.13  +27:49:34.9  0.02300 17.1 16.2 0.95   Ia      -13  2MASX J13080914+2749354        Brimacombe et al. (2015x)  Balam & Graham (2015b)         
ASASSN-15ke ---     2015-05-26.35 15:25:44.81  +59:21:10.1  0.04536 16.9 16.9 3.28   Ia      8    2MASX J15254441+5921091        Nicolas et al. (2015b)     Balam & Graham (2015c)         
ASASSN-15kg ---     2015-05-27.99 08:40:12.01  -04:35:31.0  0.01426 15.8 15.1 7.61   Ia      -7   2MASX J08401168-0435369        Brimacombe et al. (2015y)  Hosseinzadeh et al. (2015c)    
ASASSN-15kj ---     2015-05-31.43 01:58:11.58  -39:32:49.1  0.01845 16.9 15.6 16.74  Ibn     -19  ESO 297-G037                   Brimacombe et al. (2015z)  Morrell (2015)                 
ASASSN-15kk ---     2015-06-05.28 09:18:31.06  +74:19:07.5  0.00989 14.5 14.1 4.50   Ia      -5   UGC 04883                      Holoien et al. (2015k)     Porter et al. (2015b)          
ASASSN-15kn ---     2015-06-07.09 12:41:50.55  -07:10:11.9  0.02473 16.4 16.1 4.44   Ia      -1   2MASX J12415081-0710092        Brimacombe et al. (2015aa) Torres et al. (2015)           
ASASSN-15kp ---     2015-06-07.99 12:58:41.76  -32:07:26.0  0.01740 16.0 15.3 8.05   Ia      -4   AM 1255-315                    Nicholls et al. (2015b)    Prieto et al. (2015a)          
ASASSN-15kq ---     2015-06-06.95 06:48:43.87  -54:12:16.7  0.02676 16.8 16.3 1.35   Ia      -7   GALEXASC J064843.83-541213.4   Holoien et al. (2015l)     Torres et al. (2015)           
ASASSN-15kx ---     2015-06-10.57 22:16:11.81  +37:28:26.1  0.01802 16.4 15.9 2.33   Ia      -8   MCG +06-49-001                 Holoien et al. (2015m)     Tomasella et al. (2015c)       
ASASSN-15kz ---     2015-06-12.07 13:37:18.67  -28:39:23.5  0.00802 16.0 15.5 7.94   IIP     ---  IC 4303                        Kiyota et al. (2015m)      Challis et al. (2015e)         
ASASSN-15la ---     2015-06-11.33 14:12:51.22  +35:42:39.9  0.02790 16.6 16.4 0.67   Ia      -8   NGC 5517                       Kiyota et al. (2015n)      Porter et al. (2015c)          
ASASSN-15lf ---     2015-06-15.34 12:06:45.56  +67:09:24.0  0.00838 16.1 15.7 23.94  IIn     ---  NGC 4108                       Masi et al. (2015a)        Challis et al. (2015f)         
ASASSN-15lg ---     2015-06-15.35 13:15:32.84  +03:30:02.3  0.02032 16.3 15.8 2.12   Ia      -11  CGCG 044-042                   Masi et al. (2015b)        Challis et al. (2015f)         
ASASSN-15lh 2015L   2015-06-14.25 22:02:15.45  -61:39:34.6  0.23260 16.8 16.5 0.41   SLSN-I  9    APMUKS(BJ) B215839.70-615403.9 Nicholls et al. (2015c)    Dong et al. (2015f)            
ASASSN-15li ---     2015-06-16.34 14:25:08.00  +62:53:26.1  0.02610 16.2 16.2 2.58   Ia      3    2MASX J14250783+6253235        Holoien et al. (2015n)     Challis et al. (2015g)         
ASASSN-15ln ---     2015-06-19.58 00:53:41.35  +18:05:29.0  0.01501 16.0 16.0 21.78  II      ---  UGC 00546                      Holoien et al. (2015o)     Holoien et al. (2015o)         
ASASSN-15lo ---     2015-06-19.52 22:53:33.89  +19:42:30.4  0.04100 16.9 16.6 15.00  Ia      10   GALEXASC J225332.83+194232.9   Dong et al. (2015e)        Leonard et al. (2015a)         
ASASSN-15lp ---     2015-06-20.61 01:49:10.32  +05:38:23.3  0.01769 15.1 15.1 1.49   Ia      4    MRK 0576                       Kiyota et al. (2015o)      Morrell (2015)                 
ASASSN-15lu ---     2015-06-20.32 13:21:12.90  +40:15:56.4  0.03504 17.1 16.5 0.36   Ia      ---  2MASX J13211289+4015564        Fernandez et al. (2015e)   Leonard et al. (2015b)         
ASASSN-15lv ---     2015-06-23.31 01:58:59.71  -32:22:18.5  0.01610 16.8 15.6 13.60  IIb     -9   GALEXASC J015900.57-322225.2   Brimacombe et al. (2015ab) Childress et al. (2015d)       
ASASSN-15lx ---     2015-06-26.36 20:36:05.24  -73:06:32.4  0.01263 17.3 16.4 14.28  IIn     ---  ESO 047-G004                   Brimacombe et al. (2015ac) Hosseinzadeh et al. (2015d)    
ASASSN-15mc ---     2015-07-05.61 02:48:59.57  +03:10:10.5  0.01392 16.1 15.0 11.39  Ia      -9   UGC 02295                      Brimacombe et al. (2015ad) Zheng et al. (2015a)           
ASASSN-15mf ---     2015-07-07.32 14:14:22.80  +02:58:31.0  0.02600 16.5 16.2 2.60   Ia      -3   UGC 09108 NED02                Nicolas et al. (2015c)     Piascik & Steele (2015b)       
ASASSN-15mg ---     2015-07-09.37 15:32:22.80  +41:50:59.6  0.04286 17.0 17.0 1.40   Ia      -8   2MASX J15322270+4150586        Masi et al. (2015c)        Tomasella et al. (2015d)       
ASASSN-15mi ---     2015-07-06.32 14:03:15.67  +41:36:11.8  0.03445 17.0 16.3 1.79   Ia      ---  MRK 0283a                      Masi et al. (2015d)        Tomasella et al. (2015e)       
ASASSN-15mj ---     2015-07-12.28 14:02:15.64  +33:39:40.3  0.03437 16.3 16.3 6.76   Ib      -16  2MASX J14021617+3339415        Masi et al. (2015d)        Shivvers & Filippenko (2015)   
ASASSN-15ml ---     2015-07-12.46 20:03:01.67  -21:54:48.2  0.01862 16.9 16.6 3.32   Ia      12   2MASX J20030163-2154516        Brimacombe et al. (2015ae) Piascik et al. (2015)          
ASASSN-15mm ---     2015-07-13.35 15:25:23.50  +29:10:26.5  0.02147 17.3 17.0 6.97   II      -5   SDSS J152523.40+291018.8       Brimacombe et al. (2015af) Piascik et al. (2015)          
ASASSN-15mp ---     2015-07-17.27 00:58:45.26  -14:04:11.8  0.03700 16.7 16.3 0.89   Ia      ---  2MASX J00584521-1404122        Brimacombe et al. (2015ag) Piascik & Steele (2015c)       
ASASSN-15mq ---     2015-07-18.43 05:01:46.20  -13:43:53.4  0.02494 17.5 17.2 6.35   Ia      -2   2MASX J05014660-1343503        Brimacombe et al. (2015ah) Reynolds et al. (2015)         
ASASSN-15ms ---     2015-07-18.32 14:50:27.50  +06:37:11.7  0.04411 17.3 17.2 2.33   Ia      2    SDSS J145027.61+063713.3       Nicolas et al. (2015d)     Takats et al. (2015)           
ASASSN-15mx ---     2015-07-19.31 14:24:44.48  +26:02:53.1  0.04100 17.1 16.9 8.16   Ia      6    SDSS J142443.90+260255.4       Holoien et al. (2015p)     Tartaglia et al. (2015)        
ASASSN-15ng ---     2015-07-24.00 13:51:31.65  -48:04:33.7  0.00984 15.8 15.8 28.31  IIP     ---  ESO 221-G012                   Brimacombe et al. (2015ai) Reynolds et al. (2015)         
ASASSN-15nh ---     2015-07-21.25 00:44:31.29  -03:01:01.6  0.05410 17.3 16.8 0.06   Ia      3    2MASX J00443129-0301012        Dong et al. (2015g)        Dong et al. (2015g)            
ASASSN-15nn ---     2015-07-24.59 01:52:18.17  +48:05:17.3  0.02262 16.8 16.0 1.50   Ia      ---  UGC 01332                      Stanek et al. (2015a)      Arcavi et al. (2015)           
ASASSN-15no ---     2015-08-03.26 15:38:25.44  +46:54:06.2  0.03638 16.3 16.3 3.10   II-pec  ---  SDSS J153825.20+465404.1       Holoien et al. (2015q)     Balam & Graham (2015g)         
ASASSN-15np ---     2015-08-06.26 15:06:02.65  +07:33:41.5  0.03769 17.1 16.5 0.36   Ia      -1   2MASX J15060265+0733415        Brimacombe et al. (2015aj) Tomasella et al. (2015f)       
ASASSN-15nq ---     2015-08-06.38 17:17:19.23  +33:27:43.3  0.03042 17.0 16.2 6.36   Ia      -7   2MFGC 13779                    Masi et al. (2015e)        Balam & Graham (2015e)         
ASASSN-15nr ---     2015-08-06.37 17:26:41.84  +13:54:35.5  0.02321 16.8 16.0 4.79   Ia-91T  -5   CGCG 082-031                   Masi et al. (2015f)        Balam & Graham (2015d)         
ASASSN-15ns ---     2015-08-06.33 16:40:28.02  +39:19:12.8  0.03067 16.5 16.2 0.30   Ia      -3   MRK 0887                       Masi et al. (2015g)        Bersier et al. (2015)          
ASASSN-15nx ---     2015-08-08.63 04:43:53.19  -09:42:11.2  0.02840 15.3 15.3 5.54   II-pec  ---  GALEXASC J044353.08-094205.8   Kiyota et al. (2015p)      Elias-Rosa et al. (2015b)      
ASASSN-15od ---     2015-08-10.51 02:23:13.21  -04:31:02.1  0.01799 16.9 16.6 1.08   Ia      -12  MCG -01-07-004                 Kiyota et al. (2015q)      Reynolds et al. (2015)         
ASASSN-15og ---     2015-08-13.29 03:21:07.44  -31:18:45.6  0.06831 16.8 16.1 0.98   Ia+CSM  14   GALEXASC J032107.24-311845.8   Brimacombe et al. (2015al) Monroe et al. (2015)           
ASASSN-15oh ---     2015-08-14.42 22:30:41.98  +39:17:35.2  0.01684 16.7 16.1 4.61   Ia      -5   MCG +06-49-027                 Brimacombe et al. (2015ak) Balam & Graham (2015f)         
ASASSN-15ol ---     2015-08-15.20 01:54:06.04  -56:41:42.5  0.01978 16.5 15.3 15.00  Ia      -8   NGC 0745                       Dong et al. (2015h)        Ashall et al. (2015)           
ASASSN-15om ---     2015-08-15.42 02:13:07.47  -45:18:08.0  0.04172 16.8 16.4 7.00   Ia      1    LCRS B021111.4-453206          Dong et al. (2015h)        Ashall et al. (2015)           
ASASSN-15on ---     2015-08-16.21 16:36:36.16  +55:33:09.9  0.03300 16.6 16.6 1.10   Ia      1    SDSS J163636.15+553311.0       Masi et al. (2015h)        Balam & Graham (2015f)         
ASASSN-15os ---     2015-08-22.12 20:54:08.04  -55:16:28.9  0.03900 16.9 16.8 0.36   Ia      -2   GALEXASC J205408.07-551628.8   Kiyota et al. (2015r)      Hosseinzadeh et al. (2015e)    
ASASSN-15ou ---     2015-08-23.31 03:27:25.95  -47:49:43.7  0.04900 17.2 16.8 N/A    Ia      8    None                           Brimacombe et al. (2015am) Shappee et al. (2015d)         
ASASSN-15ov ---     2015-08-24.39 03:30:59.15  -18:33:23.2  0.02545 17.0 17.0 3.47   II      -11  2MASX J03305920-1833266        Brimacombe et al. (2015an) Romero-Canizales et al. (2015) 
ASASSN-15ox ---     2015-08-27.36 03:20:39.27  -32:11:54.7  0.04650 17.4 17.1 18.14  Ia      0    LSBG F418-058                  Brimacombe et al. (2015ao) Shappee et al. (2015e)         
ASASSN-15oz ---     2015-08-31.09 19:19:33.54  -33:46:01.4  0.00693 14.7 14.5 9.42   II      2    HIPASS J1919-33                Brown et al. (2015a)       Hosseinzadeh et al. (2015e)    
ASASSN-15pe ---     2015-09-07.28 17:20:15.35  +39:15:39.4  0.03793 16.7 16.3 5.09   Ia      4    CGCG 226-005                   Masi et al. (2015i)        Zinn et al. (2015b)            
ASASSN-15pf ---     2015-09-08.24 00:06:37.14  -44:30:32.7  0.03935 16.9 16.9 6.94   Ia      4    ESO 241-G016                   Brimacombe et al. (2015ap) Shappee et al. (2015f)         
ASASSN-15ph ---     2015-09-09.48 22:09:06.99  +01:44:40.8  0.04100 17.5 17.4 2.80   Ia      4    2MASX J22090684+0144384        Bock et al. (2015)         Zinn et al. (2015a)            
ASASSN-15pl ---     2015-09-11.36 02:30:23.17  -20:41:00.1  0.01617 16.3 15.0 5.26   Ia      ---  ESO 545-G025                   Brimacombe et al. (2015aq) Zheng et al. (2015b)           
ASASSN-15pm ---     2015-09-11.56 01:38:36.08  -04:40:48.0  0.04878 17.5 16.8 14.21  Ia      -2   2MASX J01383676-0440581        Brimacombe et al. (2015ar) Zinn et al. (2015b)            
ASASSN-15pn ---     2015-09-11.61 04:03:26.32  -05:29:31.3  0.03839 17.7 16.7 1.43   Ia      -4   SDSS J040326.23-052930.6       Brimacombe et al. (2015ar) Zinn et al. (2015b)            
ASASSN-15pp ---     2015-09-12.31 05:40:09.96  -55:32:34.8  0.02396 17.1 16.0 12.35  Ia      -1   ESO 159-G023                   Marples et al. (2015)      Morrell & Lira (2015)          
ASASSN-15pr ---     2015-09-13.17 23:06:39.50  -12:34:22.4  0.03309 16.1 16.1 2.75   Ia      -6   2MASX J23063962-1234238        Masi et al. (2015j)        Zinn et al. (2015b)            
ASASSN-15ps ---     2015-09-17.37 06:14:46.20  -66:13:01.0  0.04000 17.2 16.6 4.72   Ia      1    Uncatalogued                   Nicholls et al. (2015d)    Hosseinzadeh et al. (2015f)    
ASASSN-15py ---     2015-09-25.61 08:05:19.50  +22:57:49.6  0.04474 17.2 17.2 1.98   Ia      ---  SDSS J080519.59+225751.1       Nicolas et al. (2015e)     Taddia & Stritzinger (2015)    
ASASSN-15pz ---     2015-09-27.16 03:08:48.44  -35:13:50.9  0.01490 16.7 14.2 21.81  Ia      -2   ESO 357-G005                   Brimacombe et al. (2015as) Taddia & Stritzinger (2015)    
ASASSN-15qc ---     2015-10-01.48 00:39:17.96  +03:57:00.6  0.01765 15.5 15.4 14.04  Ia      -6   UGC 00402                      Brown et al. (2015b)       Lyman et al. (2015a)           
ASASSN-15qh ---     2015-10-04.11 22:45:13.22  -22:43:39.8  0.01021 16.3 16.2 23.80  II      4    ESO 534-G024                   Holoien et al. (2015r)     Fraser et al. (2015a)          
ASASSN-15qy ---     2015-10-11.31 00:01:18.30  -33:21:02.7  0.03000 16.8 16.8 1.96   Ia      -3   2MASX J00011837-3321048        Brimacombe et al. (2015at) Campbell et al. (2015)         
ASASSN-15qz ---     2015-10-11.20 01:25:36.09  -41:27:55.8  0.02164 17.1 17.1 4.37   IIb     -1   ESO 296-G027                   Brimacombe et al. (2015at) Fraser et al. (2015b)          
ASASSN-15rb ---     2015-10-12.62 10:08:08.24  +19:17:59.4  0.03357 16.8 16.4 7.13   IIn     ---  SDSS J100807.76+191758.2       Brimacombe et al. (2015au) Prieto et al. (2015b)          
ASASSN-15re ---     2015-10-13.30 20:48:07.78  +16:23:01.3  0.03031 16.9 16.2 2.14   Ia      -9   CGCG 448-007                   Brimacombe et al. (2015av) Ochner et al. (2015b)          
ASASSN-15rm ---     2015-10-19.56 06:16:03.85  -16:49:29.8  0.02077 17.1 16.9 4.53   Ia      6    2MFGC 05056                    Brimacombe et al. (2015aw) Zheng et al. (2015c)           
ASASSN-15rp ---     2015-10-02.03 00:03:37.25  -34:33:24.2  0.02894 16.8 16.5 1.02   II      ---  GALEXASC J000337.23-343323.1   Holoien et al. (2015s)     Holoien et al. (2015s)         
ASASSN-15rq ---     2015-10-21.00 00:08:03.14  -36:33:51.8  0.02400 16.1 15.4 5.34   Ia      -6   GALEXASC J000802.78-363348.1   Brimacombe et al. (2015ax) Lyman et al. (2015b)           
ASASSN-15rv ---     2015-10-24.19 04:22:55.23  -52:30:11.1  0.04000 17.0 16.9 10.12  Ia      5    2MASX J04225455-5230097        Brown et al. (2015c)       Hosseinzadeh et al. (2015g)    
ASASSN-15rw ---     2015-10-24.49 02:15:58.48  +12:14:13.8  0.01890 16.2 15.5 1.56   Ia      -9   GALEXASC J021558.44+121415.2   Brown et al. (2015d)       Rui et al. (2015)              
ASASSN-15sb ---     2015-10-23.34 06:00:48.10  -15:23:57.3  0.02271 16.5 16.3 0.21   Ia      ---  2MFGC 04848                    Kiyota et al. (2015s)      Kiyota et al. (2015s)          
ASASSN-15sf ---     2015-10-30.09 00:11:27.62  -06:25:38.3  0.02700 16.4 15.9 12.53  Ia      -4   GALEXASC J001127.51-062549.8   Dong et al. (2015i)        Zhang et al. (2015)            
ASASSN-15sh ---     2015-11-02.01 19:32:07.01  -62:26:30.0  0.03100 16.4 16.1 19.22  Ia-91T  7    2MASX J19320827-6226340        Brown et al. (2015e)       Dennefeld et al. (2015)        
ASASSN-15so ---     2015-11-08.62 11:14:11.01  +48:19:07.6  0.00713 15.1 13.8 1.50   Ia      ---  NGC 3583                       Stanek et al. (2015b)      Tomasella et al. (2015g)       
ASASSN-15ss ---     2015-11-11.31 06:12:33.40  -14:15:26.9  0.03556 17.2 17.1 22.02  Ia      -2   MCG -02-16-004                 Brown et al. (2015f)       Balanutsa et al. (2015)        
ASASSN-15sx ---     2015-11-19.21 00:12:14.37  -27:11:35.3  0.03481 16.5 16.3 11.80  Ia      -2   ESO 472-G018                   Brimacombe et al. (2015ay) Yi & Zhang (2015)              
ASASSN-15ta ---     2015-11-14.09 20:29:33.35  -61:57:03.7  0.01500 16.7 15.6 1.23   Ib      -15  GALEXASC J202933.17-615703.5   Holoien et al. (2015t)     Kuncarayakti et al. (2015b)    
ASASSN-15tb ---     2015-11-23.65 12:40:58.19  -06:41:34.8  0.02461 16.5 16.2 15.99  Ia      -4   LCRS B123822.1-062502          Brimacombe et al. (2015az) Prieto et al. (2015c)          
ASASSN-15tf ---     2015-11-29.04 21:29:20.31  -23:05:39.5  0.03529 16.7 16.7 13.69  Ia      -1   2MASX J21291986-2305268        Brimacombe et al. (2015ba) Prieto et al. (2015c)          
ASASSN-15tg ---     2015-11-30.21 00:20:41.06  +25:13:44.6  0.03561 16.7 16.4 8.63   Ia-91T  -8   GALEXASC J002041.66+251341.1   Kiyota et al. (2015t)      Benetti et al. (2015d)         
ASASSN-15ti ---     2015-12-01.38 03:05:08.59  +37:53:59.8  0.01600 16.5 15.8 23.88  Ia      -2   2MASX J03051061+3754003        Brown et al. (2015g)       Prieto et al. (2015c)          
ASASSN-15tj ---     2015-12-03.54 07:55:28.67  +52:09:28.4  0.02227 16.5 15.6 19.79  Ia      -10  SDSS J075527.63+520911.1       Brimacombe et al. (2015bb) Pastorello et al. (2015)       
ASASSN-15tm ---     2015-12-04.25 23:27:35.60  +29:24:31.2  0.01600 17.3 17.2 4.47   IIP     -5   2MASX J23273537+2924275        Masi et al. (2015k)        Shivvers et al. (2015)         
ASASSN-15tn ---     2015-12-06.28 23:10:11.42  +30:34:46.5  0.02300 16.1 16.0 4.81   Ia      -1   CGCG 496-051                   Masi et al. (2015l)        Tomasella et al. (2015h)       
ASASSN-15ts ---     2015-12-06.27 03:34:42.02  -20:50:47.0  0.05998 17.2 17.2 3.58   Ia      -2   2MASX J03344211-2050502        Masi et al. (2015m)        Prieto (2015)                  
ASASSN-15tt ---     2015-12-08.11 06:38:01.49  -37:39:30.9  0.03400 17.0 16.8 4.00   Ia      5    2MASXi J0638012-373927         Dong et al. (2015j)        Le Guillou et al. (2015)       
ASASSN-15tu ---     2015-12-08.09 22:34:02.58  -32:23:53.6  0.01260 16.1 15.6 12.50  IIb     -10  2MASX J22340166-3223490        Nicholls et al. (2015e)    Foley et al. (2015)            
ASASSN-15tw 2016aai 2015-12-08.63 12:50:28.05  -10:50:29.1  0.00797 16.6 15.5 50.89  IIP     7    DDO 151                        Brimacombe et al. (2015bc) Xin & Zhang (2015)             
ASASSN-15tz ---     2015-12-12.37 02:41:08.86  +43:40:48.8  0.02286 16.9 16.9 10.31  Ia      -10  UGC 02164                      Masi et al. (2015n)        Challis et al. (2015h)         
ASASSN-15ua ---     2015-12-12.63 13:34:54.47  +10:59:04.7  0.06100 16.9 16.8 2.20   IIn     ---  GALEXASC J133454.49+105906.7   Masi et al. (2015o)        Challis et al. (2015h)         
ASASSN-15ub ---     2015-12-14.55 11:07:13.07  +65:05:58.2  0.03205 16.5 16.4 5.73   Ia      -2   CGCG 314-006                   Guo et al. (2015)          Kangas et al. (2015)           
ASASSN-15ug ---     2015-12-18.34 06:45:01.68  +63:14:59.9  0.02220 16.4 16.2 1.84   II      ---  Uncatalogued                   Masi et al. (2015p)        Falco et al. (2016)            
ASASSN-15uh ---     2015-12-18.50 09:30:13.69  +69:07:02.5  0.01350 16.5 15.3 9.40   Ia-91T  -11  KUG 0925+693                   Masi et al. (2015p)        Turatto et al. (2015)          
ASASSN-15uk ---     2015-12-23.65 14:48:16.68  +17:12:35.4  0.03700 16.8 16.6 0.53   Ia      6    SDSS J144816.71+171235.6       Brown et al. (2015h)       Wang et al. (2015)             
ASASSN-15ul ---     2015-12-23.64 15:00:27.68  +06:27:19.3  0.02979 16.9 16.8 2.56   Ia      ---  KUG 1457+066                   Kiyota et al. (2015u)      Falco et al. (2016)            
ASASSN-15um ---     2015-12-28.19 05:40:05.31  -80:22:23.3  0.03400 15.5 15.5 15.21  Ib/c    -7   2MASX J05395948-8022191        Brown et al. (2015i)       Frohmaier et al. (2016)        
ASASSN-15un ---     2015-12-28.22 02:40:41.38  +16:49:51.8  0.02920 17.1 16.6 3.08   II      ---  MRK 1182                       Masi et al. (2015q)        Seibert et al. (2016)          
ASASSN-15uo ---     2015-12-29.06 01:16:59.99  -04:56:33.7  0.03960 16.9 16.3 11.94  IIn     ---  GALEXASC J011659.34-045630.6   Stanek et al. (2015c)      Firth et al. (2016)            
ASASSN-15up ---     2015-12-29.20 04:25:39.26  -49:46:19.5  0.03800 16.6 16.4 7.88   Ia      -4   GALEXASC J042539.92-494621.0   Brimacombe et al. (2015bd) Frohmaier et al. (2016)        
ASASSN-15uq ---     2015-12-29.21 07:09:58.68  -65:07:57.0  0.02000 16.4 16.0 5.30   Ia      -5   Uncatalogued                   Brimacombe et al. (2015bd) Dimitriadis et al. (2016)      
ASASSN-15us ---     2015-12-29.03 22:09:09.58  -47:08:01.4  0.00584 14.6 14.0 136.80 Ia-06bt -2   NGC 7213                       Brown et al. (2015j)       Firth et al. (2016)            
ASASSN-15ut ---     2015-12-30.12 00:21:21.09  -48:38:30.3  0.01147 17.1 15.9 11.68  Ib/c    ---  NGC 0088                       Kiyota et al. (2015v)      Firth et al. (2016)            
ASASSN-15uu ---     2015-12-29.34 01:43:56.57  +17:03:44.4  0.02680 16.8 16.5 1.61   Ia      -2   VV 790a                        Masi et al. (2015r)        Firth et al. (2016)            
ASASSN-15uv ---     2015-12-31.38 08:27:08.13  +27:48:41.7  0.02033 16.5 16.1 4.16   Ia      ---  2MASX J08270817+2748382        Kiyota et al. (2015w)      Bersier (2016)                 
ASASSN-15uw ---     2015-12-31.27 02:35:34.31  -06:03:47.0  0.03081 17.2 16.8 3.31   Ia      -13  2MASX J02353437-0603496        Brown et al. (2015k)       Pan et al. (2016)              
ASASSN-15uy 2015bi  2015-12-31.36 14:32:15.31  +26:19:32.0  0.01601 16.4 16.4 4.40   IIb     ---  VV 839                         Conseil et al. (2016)      Rui et al. (2016   

==> anc/table2.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- II. 2015
Authors: T. W.-S. Holoien et al.
Table: Table 2 - Non-ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label         Explanations
--------------------------------------------------------------------------------
   1- 29 A29    ---      SNName        Name of supernova
  31- 36 A6     ---      IAUName       IAU name of supernova (1)
  38- 51 A14    ---      DiscDate      Discovery Date
  53- 64 A12    ---      RA            Right Ascension (2)
  66- 77 A12    ---      Dec           Declination (2)
  79- 85 F7.5   ---      Redshift      Redshift of supernova
  87- 90 F4.1   mag      PeakMag       Peak magnitude (3)
  92- 96 A5     arcsec   Offset        Offset from host nucleus (4)
  98-104 A7     ---      Type          Type of supernova
 106-133 A28    ---      HostName      Host galaxy name
 135-144 A10    ---      DiscoveredBy  Who discovered the supernova (5)
 146-148 A3     ---      Recovered     Recovered independently by ASAS-SN or not (6)
--------------------------------------------------------------------------------
Note (1):   IAU name is not provided if one was not given to the supernova. In some cases the IAU name may also be the primary supernova name.
Note (2):   Right ascension and declination are given in the J2000 epoch.
Note (3):   All magnitudes are taken from D. W. Bishop’s Bright Supernova website, as described in the text, and may be from different filters.
Note (4):   Offset indicates the offset of the SN in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (5):   “Amateurs” indicates discovery by any number of non-professional astronomers, as described in the text.
Note (6):   Indicates whether the supernova was independently recovered in ASAS-SN data or not.
--------------------------------------------------------------------------------
2015B                         2015B  2015-01-05.123 12:54:35.53  -12:34:18.6  0.01544 15.0 10.20 Ia      NGC 4782                     Amateurs   Yes 
LSQ15z                        ---    2015-01-07.00  13:08:22.48  -08:43:57.8  0.07000 17.0 3.06  Ia      2MASX J13082255-0844002      LSQ        No  
2015C                         2015C  2015-01-07.604 13:18:30.47  -14:36:44.6  0.00964 16.4 12.60 II      IC 4221                      LOSS       No  
2015A                         2015A  2015-01-09.636 09:41:15.55  +35:53:17.4  0.02339 16.6 24.70 Ia      NGC 2955                     Amateurs   Yes 
PSN J13522411+3941286         ---    2015-01-09.897 13:52:24.11  +39:41:28.6  0.00722 15.6 18.65 IIn     NGC 5337                     Amateurs   Yes 
2015W                         2015W  2015-01-12.276 06:57:43.03  +13:34:45.7  0.01329 16.2 34.89 II      UGC 03617                    LOSS       Yes 
2015E                         2015E  2015-01-13.420 03:13:35.31  +00:15:03.1  0.04145 16.1 1.61  Ia      KUG 0311+000                 KISS       No  
CSS150120:053013-165338       ---    2015-01-20.00  05:30:13.08  -16:53:37.1  0.02000 17.0 N/A   II      None                         CRTS       No  
PSN J11105565+5322493         ---    2015-01-23.140 11:10:55.65  +53:22:49.3  0.00955 17.0 29.15 II      NGC 3549                     CRTS       No  
PSN J10491665-1938253         ---    2015-02-02.00  10:49:16.65  -19:38:25.3  0.01403 16.8 12.04 IIP     ESO 569-G012                 Amateurs   No  
2015bh                        2015bh 2015-02-07.390 09:09:34.96  +33:07:20.4  0.00649 15.4 16.40 IIn/LBV NGC 2770                     CRTS       Yes 
2015H                         2015H  2015-02-10.545 10:54:42.16  -21:04:13.8  0.01246 16.0 33.11 Ia-02cx NGC 3464                     Amateurs   Yes 
PSN J13471211-2422171         ---    2015-02-12.520 13:47:12.11  -24:22:17.1  0.01991 15.1 6.08  Ia      ESO 509-G108                 Amateurs   Yes 
PSN J10234760+3348477         ---    2015-02-13.312 10:23:47.60  +33:48:47.7  0.03389 17.0 23.02 IIb     UGC 05623                    Amateurs   No  
2015U                         2015U  2015-02-13.338 07:28:53.87  +33:49:10.6  0.01379 14.9 5.92  Ibn     NGC 2388                     LOSS       Yes 
iPTF15ku                      2015bq 2015-02-14.43  12:35:06.37  +31:14:35.4  0.02818 16.9 15.00 Ia-91T  KUG 1232+315                 PTF        Yes 
CSS150214:140955+173155       2015bo 2015-02-14.440 14:09:55.13  +17:31:55.6  0.01620 16.8 59.08 Ia-91bg NGC 5490                     CRTS       Yes 
PSN J19235601-5955321         ---    2015-02-16.642 19:23:56.01  -59:55:32.1  0.01308 15.1 18.60 Ia      NGC 6782                     Amateurs   No  
PSN J20580766-5147074         ---    2015-02-22.129 20:58:07.66  -51:47:07.4  0.01567 16.3 10.20 IIb     FAIRALL 0927                 Amateurs   No  
2015X                         2015X  2015-02-23.216 07:16:42.58  +29:51:22.7  0.01072 16.0 6.24  II      UGC 03777                    LOSS       No  
2015F                         2015F  2015-03-09.789 07:36:15.76  -69:30:23.0  0.00489 12.9 90.04 Ia      NGC 2442                     Amateurs   Yes 
PS15mb                        ---    2015-03-10.289 08:59:40.20  +15:11:12.5  0.02872 15.8 1.26  Ia      SDSS J085940.13+151113.5     Pan-STARRS Yes 
PSN J08593491+4555343         ---    2015-03-12.810 08:59:34.91  +45:55:34.3  0.02810 15.8 5.66  Ia      UGC 04709                    Amateurs   Yes 
SMTJ10310056-3658262          ---    2015-03-13.00  10:31:00.55  -36:58:26.2  0.03044 16.5 7.98  Ia-91T  ESO 375-G052                 SkyMapper  No  
LSQ15xp                       ---    2015-03-16.00  11:32:42.79  -16:44:01.2  0.01226 16.7 12.60 IIP     MCG -03-30-002               LSQ        Yes 
2015bp                        2015bp 2015-03-16.490 15:05:30.07  +01:38:02.4  0.00407 13.6 39.12 Ia-91bg NGC 5839                     CRTS       Yes 
PS15si                        ---    2015-03-23.00  11:10:22.93  -04:21:31.5  0.05390 16.9 1.90  IIn     GALEXASC J111023.09-042132.8 Pan-STARRS Yes 
2015G                         2015G  2015-03-23.788 20:37:25.58  +66:07:11.5  0.00475 15.5 85.80 Ibn     NGC 6951                     Amateurs   No  
PSN J13332289+5843315         ---    2015-03-25.00  13:33:22.89  +58:43:31.5  0.03023 16.9 29.15 Ia      2MASX J13332590+5843195      CRTS       No  
2015V                         2015V  2015-04-04.516 17:49:27.05  +36:08:36.0  0.00457 15.1 8.13  IIP     UGC 11000                    LOSS       Yes 
LSQ15adm                      ---    2015-04-05.00  20:14:21.82  -58:08:20.2  0.07300 16.7 10.26 Ia+CSM  AM 2010-581                  LSQ        Yes 
2015Y                         2015Y  2015-04-11.184 09:02:37.87  +25:56:04.2  0.00817 15.9 10.31 IIb     NGC 2735                     LOSS       Yes 
2015K                         2015K  2015-04-25.786 23:35:52.26  +23:36:52.1  0.01018 16.1 17.00 Ic      NGC 7712                     Amateurs   No  
MASTER OT J074610.09-712224.9 ---    2015-04-26.752 07:46:10.09  -71:22:24.9  0.01900 16.3 14.97 Ia      2MFGC 06148                  MASTER     Yes 
SMTJ07350518-6907531          2015J  2015-04-27.900 07:35:05.18  -69:07:53.1  0.00540 16.0 99.90 IIn     CXO J073447.9-690712         SkyMapper  No  
2015I                         2015I  2015-05-02.482 07:17:45.70  +23:20:40.6  0.00759 14.0 78.77 Ia      NGC 2357                     Amateurs   No  
PS15ahs                       ---    2015-05-02.523 17:59:29.77  +43:23:24.2  0.03100 15.9 4.27  Ia      MCG +07-37-011               Pan-STARRS Yes 
PSN J18285823+2254106         ---    2015-05-12.042 18:28:58.23  +22:54:10.6  0.01383 16.3 8.54  IIb     NGC 6641                     Amateurs   Yes 
2015M                         2015M  2015-05-13.520 13:00:32.30  +27:58:41.1  0.02300 15.7 0.30  Ia-91T  COMAi J130032.301+275841.02  Amateurs   Yes 
PSN J16283836+3932552         ---    2015-05-15.271 16:28:38.36  +39:32:55.2  0.03035 16.3 8.72  Ia-91bg NGC 6166                     Amateurs   Yes 
PSN J16025128+4713292         ---    2015-05-19.701 16:02:51.28  +47:13:29.2  0.02025 15.6 16.04 Ia      UGC 10156 NED01              Amateurs   Yes 
Gaia15agm                     ---    2015-06-01.619 23:55:56.69  -43:43:26.8  0.02900 16.1 7.26  Ia      ESO 241-G005                 GAIA       No  
PSN J14372160+3634018         ---    2015-06-10.953 14:37:21.60  +36:34:01.8  0.01409 16.3 7.62  II      NGC 5695                     Amateurs   Yes 
2015Q                         2015Q  2015-06-17.299 11:47:35.08  +55:58:14.7  0.00803 16.1 14.06 Ib      NGC 3888                     Amateurs   Yes 
MASTER OT J114925.48-050713.8 ---    2015-06-29.773 11:49:25.48  -05:07:13.8  0.00557 13.4 15.67 Ia      NGC 3915                     MASTER     Yes 
2015ai                        2015ai 2015-07-02.240 13:48:04.90  +61:49:15.3  0.03070 16.2 21.38 Ia      UGC 08734                    Amateurs   Yes 
2015N                         2015N  2015-07-06.425 21:43:16.89  +43:34:47.6  0.01859 16.5 38.43 Ia      UGC 11797                    LOSS       Yes 
Supernova in Mrk 477          ---    2015-07-08.310 14:40:38.30  +53:30:13.8  0.03773 16.9 2.22  Ia      Mrk 477                      HST        No  
PSN J17292918+7542390         ---    2015-07-09.993 17:29:29.18  +75:42:39.0  0.00438 16.1 38.60 II      NGC 6412                     Amateurs   Yes 
PSN J22460504-1059484         ---    2015-07-10.655 22:46:05.04  -10:59:48.4  0.00895 16.2 24.84 Ib      NGC 7371                     Amateurs   Yes 
2015ab                        2015ab 2015-07-10.744 02:28:32.86  +20:17:07.7  0.01374 14.7 10.82 Ia      NGC 938                      Amateurs   Yes 
PSN J20435314+1230304         ---    2015-07-11.017 20:43:53.14  +12:30:30.4  0.01551 15.8 15.65 Ia      NGC 6956                     Amateurs   Yes 
2015at                        2015at 2015-07-11.340 13:34:43.16  +09:20:19.4  0.02358 15.9 6.20  II      IC 0900                      Amateurs   No  
2015aw                        2015aw 2015-07-12.660 02:06:22.53  -52:01:26.7  0.01962 15.9 21.26 Ia-91T  ESO 197-G024                 Amateurs   Yes 
PSN J02513304+3730434         ---    2015-07-12.735 02:51:33.04  +37:30:43.4  0.02000 17.0 7.07  Ib/Ic   KUG 0248+373                 Amateurs   No  
2015ac                        2015ac 2015-07-28.001 23:16:43.32  +33:59:47.6  0.01707 16.2 3.16  Ia-91bg UGC 12474                    Amateurs   Yes 
2015ad                        2015ad 2015-07-29.124 02:48:42.34  +14:18:45.4  0.02415 16.9 9.49  Ia      UGC 02282                    Amateurs   No  
2015ae                        2015ae 2015-08-06.680 23:47:06.15  +29:29:07.4  0.01724 17.0 18.38 II      NGC 7753                     Amateurs   No  
MASTER OT J230024.63+013736.8 2015ah 2015-08-06.902 23:00:24.63  +01:37:36.8  0.01613 15.9 13.87 Ib      UGC 12295                    MASTER     Yes 
MASTER OT J233743.22-473039.3 ---    2015-08-17.182 23:37:43.22  -47:30:39.3  0.01101 16.3 20.00 Ia      ESO 240-G010                 MASTER     Yes 
2015ak                        2015ak 2015-08-18.540 22:15:19.67  -65:32:53.4  0.01037 15.2 18.97 Ia      ESO 108-IG021                Amateurs   Yes 
PSN J22412689+3917220         ---    2015-08-19.067 22:41:26.89  +39:17:22.0  0.01729 16.5 11.66 Ia      UGC 12156                    Amateurs   Yes 
PSN J02331624+1915252         ---    2015-08-20.439 02:33:16.24  +19:15:25.2  0.01350 15.7 2.35  IIn     GALEXASC J023317.19+191543.8 Amateurs   No  
PSN J00275992+3045595         ---    2015-08-28.397 00:27:59.92  +30:45:59.5  0.02112 16.4 6.09  Ia      UGC 00276                    Amateurs   No  
2015aj                        2015aj 2015-09-02.100 06:28:03.68  +74:18:33.8  0.01765 17.0 33.29 IIP     UGC 03460                    Amateurs   No  
PSN J22411479-2147421         ---    2015-09-06.309 22:41:14.79  -21:47:42.1  0.01495 15.5 2.21  Ib      NGC 7349                     Amateurs   Yes 
2015ap                        2015ap 2015-09-08.469 02:05:13.32  +06:06:08.4  0.01138 15.2 33.06 Ib      IC 1776                      LOSS       Yes 
PSN J23523718+1433092         ---    2015-09-10.424 23:52:37.18  +14:33:09.2  0.02658 16.9 12.26 Ia      UGC 12822                    Amateurs   No  
PSN J02524671+4656470         ---    2015-09-12.010 02:52:46.71  +46:56:47.0  0.02809 16.3 36.62 Ia      UGC 02351                    Amateurs   No  
2015an                        2015an 2015-09-13.150 08:24:15.02  -18:46:28.1  0.00817 14.7 71.11 II-pec  IC 2367                      Amateurs   Yes 
PSN J22343424+0548478         ---    2015-09-17.204 22:34:34.24  +05:48:47.8  0.02775 16.6 16.25 II      NGC 7312                     Amateurs   No  
2015aq                        2015aq 2015-09-21.072 09:25:44.53  +34:16:36.1  0.00550 14.9 43.05 II      UGC 05015                    MASTER     Yes 
PSN J10520833+3256394         ---    2015-09-27.811 10:52:08.33  +32:56:39.4  0.00529 16.7 45.65 IIb     NGC 3430                     Amateurs   No  
LSQ15bci                      ---    2015-09-30.000 01:15:03.27  -31:47:09.5  0.03563 17.0 14.40 Ia      MCG -05-04-023               LSQ        No  
PNV J01315945+3328458         ---    2015-10-02.922 01:31:59.45  +33:28:45.8  0.01452 16.1 18.86 IIP     NGC 582                      Amateurs   No  
2015ay                        2015ay 2015-10-03.835 01:09:46.77  +13:18:28.9  0.01407 16.7 12.49 II      UGC 00722                    Amateurs   Yes 
MASTER OT J233328.09-015847.0 ---    2015-10-05.069 23:33:28.09  -01:58:47.0  0.01736 16.7 38.82 II      UGC 12661                    MASTER     No  
2015ao                        2015ao 2015-10-06.550 01:50:53.56  -36:00:30.8  0.01913 16.1 19.22 Ia-91bg ESO 354-G003                 Amateurs   Yes 
PS15cjr                       ---    2015-10-12.433 02:38:07.29  +01:23:29.2  0.02289 16.7 13.86 IIb     UGC 02120                    Pan-STARRS No  
PS15cku                       ---    2015-10-16.382 01:24:22.53  +03:35:15.2  0.02300 16.5 9.42  Ia      2MASX J01242239+0335168      Pan-STARRS Yes 
MASTER OT J103747.94-270507.2 ---    2015-10-20.094 10:37:47.94  -27:05:07.2  0.00756 16.5 16.64 Ia      IC 2597                      MASTER     No  
PSN J02004778+1641365         ---    2015-11-01.910 02:00:47.78  +16:41:36.5  0.02700 16.2 4.47  Ia      2MASX J02004757+1641401      Amateurs   No  
PSN J21312375+4336312         ---    2015-11-07.790 21:31:23.75  +43:36:31.2  0.01841 16.4 14.56 Ia      2MASX J21312321+4336182      Amateurs   No  
PSN J09100885+5003396         ---    2015-11-08.170 09:10:08.85  +50:03:39.6  0.03445 16.7 12.04 Ia-09dc UGC 04812                    Amateurs   Yes 
CSS151109:101502+074830       ---    2015-11-09.00  10:15:02.42  +07:48:30.1  0.02829 16.3 8.88  Ia      SDSS J101502.54+074826.6     CRTS       No  
2015ar                        2015ar 2015-11-11.758 01:07:20.38  +32:23:59.8  0.01701 15.4 74.03 Ia      NGC 383                      Amateurs   Yes 
PSN J07051005+2102327         ---    2015-11-12.092 07:05:10.05  +21:02:32.7  0.08000 16.5 10.20 Ia      2MASX J07051014+2102233      Amateurs   No  
2015as                        2015as 2015-11-15.778 10:08:11.37  +51:50:40.9  0.00365 14.0 19.42 II      UGC 05460                    Amateurs   Yes 
2015bb                        2015bb 2015-11-16.817 14:51:37.00  +40:35:51.0  0.01635 16.0 13.42 Ic      NGC 5772                     Amateurs   No  
PS15cwx                       ---    2015-11-17.441 05:14:47.80  +07:03:01.3  0.04600 17.0 8.16  Ia-91T  2MFGC 04279                  Pan-STARRS No  
PSN J09195286-6854419         ---    2015-11-23.063 09:19:52.86  -68:54:41.9  0.01121 16.6 17.49 II      ESO 061-G008                 Amateurs   Yes 
MASTER OT J215050.94-702028.9 ---    2015-11-27.871 21:50:50.94  -70:20:28.9  0.01234 14.5 34.05 Ia      NGC 7123                     MASTER     Yes 
2015ba                        2015ba 2015-11-28.807 14:32:29.19  +49:53:34.5  0.00795 16.1 45.91 II      IC 1029                      Amateurs   Yes 
2015az                        2015az 2015-11-30.306 03:09:42.51  +40:58:29.3  0.02012 14.6 1.53  Ia      IC 0290                      Amateurs   Yes 
2015bd                        2015bd 2015-12-07.843 11:23:45.88  -01:06:21.2  0.01861 15.9 8.54  Ia-91T  NGC 3662                     Amateurs   No  
PSN J15502534+1856075         ---    2015-12-07.865 15:50:25.34  +18:56:07.5  0.01276 16.9 39.56 IIP     NGC 6004                     Amateurs   No  
CSS151209:232318+164003       ---    2015-12-09.00  23:23:17.79  +16:40:03.3  0.04900 16.6 2.10  Ia      GALEXMSC J232317.78+164003.8 CRTS       No  
2015bf                        2015bf 2015-12-12.468 23:24:49.03  +15:16:52.0  0.01423 15.9 20.40 IIn     NGC 7653                     Amateurs   Yes 
MASTER OT J141023.42-431843.7 ---    2015-12-15.066 14:10:23.42  -43:18:43.7  0.00591 14.4 48.28 Ib      NGC 5483                     MASTER     No  
PSN J02003208-5810410         ---    2015-12-25.422 02:00:32.08  -58:10:41.0  0.02037 16.7 7.07  IIP     2MASX J02003186-5810482      Amateurs   No  
PSN J01534240+2956107         ---    2015-12-27.182 01:53:42.40  +29:56:10.7  0.02554 16.4 10.97 Ia      UGC 01359                    Amateurs   Yes 
2015bm                        2015bm 2015-12-28.091 12:08:00.10  +19:44:26.7  0.01500 16.9 9.43  II      SDSS J120759.79+194434.9     Amateurs   No  
CSS151230:044008+123051       ---    2015-12-30.00  04:40:07.75  +12:30:51.3  0.02646 16.8 77.64 Ia      UGC 03123                    CRTS       No  

==> anc/table3.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- II. 2015
Authors: T. W.-S. Holoien et al.
Table: Table 3 - ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: table3.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 30 A30    ---      HostName  Name of host galaxy
  32- 38 F7.5   ---      Redshift  Redshift of host galaxy
  40- 50 A11    ---      SNName    Name of supernova
  52- 58 A7     ---      Type      Type of supernova
  60- 65 A6     arcsec   Offset    Offset of supernova from host nucleus
  67- 71 F5.3   mag      Av        V-band extinction (1)
  73- 87 A15    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
  89- 98 A10    mag      umag      SDSS u magnitude and uncertainty (3)
 100-109 A10    mag      gmag      SDSS g magnitude and uncertainty (3)
 111-120 A10    mag      rmag      SDSS r magnitude and uncertainty (3)
 122-131 A10    mag      imag      SDSS i magnitude and uncertainty (3)
 133-142 A10    mag      zmag      SDSS z magnitude and uncertainty (3)
 144-153 A10    mag      Jmag      2MASS J magnitude and uncertainty (4)
 155-164 A10    mag      Hmag      2MASS H magnitude and uncertainty (4)
 166-176 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (4, 5)
 178-187 A10    mag      W1mag     WISE W1 magnitude and uncertainty
 189-199 A11    mag      W2mag     WISE W2 magnitude and uncertainty
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data or those located outside of the SDSS footprint.
Note (4):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (5):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
--------------------------------------------------------------------------------
ESO 325-G045                   0.01780 ASASSN-15ab IIn     27.03  0.301 16.36 0.02 ---        ---        ---        ---        ---        14.81 0.08 14.10 0.09 13.95 0.16  13.08 0.03 12.97 0.03  
PGC 902451                     0.02400 ASASSN-15ad Ia      14.67  0.577 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.06 0.06* 14.60 0.03 14.64 0.05  
2MASX J15510599+3425520        0.03124 ASASSN-15ae Ia      4.98   0.085 17.62 0.03 17.56 0.02 16.27 0.00 15.83 0.00 15.59 0.00 15.45 0.01 15.02 0.09 14.66 0.16 14.22 0.15  14.26 0.03 14.11 0.04  
NGC 3449                       0.01092 ASASSN-15aj Ia      6.36   0.209 16.17 0.03 ---        ---        ---        ---        ---        9.70 0.02  9.00 0.02  8.70 0.03   9.60 0.02  9.57 0.02   
UGC 00110                      0.01503 ASASSN-15ak Ia-91T  3.6    0.118 17.00 0.01 16.66 0.02 15.36 0.00 14.88 0.00 14.67 0.00 14.61 0.01 $>$16.5    $>$15.7    13.45 0.06* 13.99 0.03 13.85 0.04  
GALEXASC J045749.46-213526.3   0.03200 ASASSN-15al Ia      7.2    0.094 18.91 0.07 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.81 0.06* 15.35 0.04 15.08 0.06  
CGCG 439-010                   0.02882 ASASSN-15ar Ia      21.06  0.299 ---        ---        ---        ---        ---        ---        12.33 0.03 11.66 0.04 11.30 0.07  12.15 0.02 12.11 0.02  
SDSS J093916.69+062551.1       0.02800 ASASSN-15as Ia      3.4    0.124 21.73 0.14 21.02 0.23 19.85 0.04 19.61 0.05 19.44 0.06 19.56 0.22 $>$16.5    $>$15.7    $>$15.6     ---        ---         
2MASX J11083863-1014456        0.02832 ASASSN-15az Ia      19     0.171 21.80 0.46 ---        ---        ---        ---        ---        13.76 0.06 13.03 0.05 12.63 0.10  12.98 0.04 13.02 0.04  
SDSS J140455.12+085514.0       0.02313 ASASSN-15ba Ia      0.86   0.070 19.76 0.04 19.19 0.10 18.04 0.02 17.59 0.02 17.36 0.02 17.21 0.06 $>$16.5    $>$15.7    15.83 0.08* 16.37 0.06 16.14 0.17  
ESO 381-IG048                  0.01587 ASASSN-15bb II      10.24  0.130 16.20 0.02 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    12.64 0.05* 13.18 0.02 12.95 0.03  
2MASX J04061478-0853112        0.03672 ASASSN-15bc Ia      3.64   0.119 ---        ---        ---        ---        ---        ---        14.02 0.06 13.36 0.07 13.05 0.11  13.11 0.03 12.95 0.03  
SDSS J155438.39+163637.6       0.00795 ASASSN-15bd IIb     1.08   0.094 ---        17.70 0.02 16.99 0.00 16.65 0.00 16.57 0.01 16.48 0.01 $>$16.5    $>$15.7    14.19 0.06* 14.73 0.03 14.60 0.05  
GALEXASC J025245.83-341850.6   0.02190 ASASSN-15be Ia      7      0.054 18.61 0.05 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    15.05 0.06* 15.59 0.04 15.41 0.07  
2MASX J04384102-4137212        0.04853 ASASSN-15bf Ia      4.77   0.069 ---        ---        ---        ---        ---        ---        13.77 0.06 13.21 0.08 12.99 0.13  12.62 0.09 12.53 0.02  
CGCG 078-056                   0.03428 ASASSN-15bk Ia      6.99   0.125 18.23 0.02 17.30 0.02 15.80 0.00 15.02 0.00 14.61 0.00 14.27 0.01 13.45 0.05 12.73 0.05 12.37 0.09  12.54 0.02 12.38 0.02  
GALEXASC J150551.56-053737.2   0.02060 ASASSN-15bm Ia      0.14   0.221 17.87 0.05 ---        ---        ---        ---        ---        12.92 0.05 12.35 0.07 11.84 0.09  12.21 0.02 12.20 0.02  
GALEXASC J155536.57+664316.5   0.02800 ASASSN-15bn Ia      7.69   0.086 18.83 0.06 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.71 0.06* 15.25 0.03 15.19 0.05  
SDSS J144455.21+243443.9       0.03630 ASASSN-15bo Ia      0.32   0.116 20.67 0.28 19.73 0.05 18.70 0.01 18.28 0.01 18.05 0.01 17.86 0.03 $>$16.5    $>$15.7    15.29 0.06* 15.83 0.04 16.00 0.12  
VCC 1810                       0.04004 ASASSN-15cb Ia      0.51   0.090 17.56 0.01 16.79 0.01 15.64 0.00 15.14 0.00 14.86 0.00 14.67 0.01 13.73 0.06 12.96 0.06 12.96 0.12  12.75 0.02 12.56 0.03  
CGCG 064-017                   0.03435 ASASSN-15cd Ia      3.85   0.083 17.58 0.04 16.43 0.01 15.28 0.00 15.02 0.00 14.84 0.00 14.73 0.01 14.10 0.04 13.54 0.06 13.24 0.07  12.86 0.02 12.35 0.03  
CGCG 218-007                   0.02728 ASASSN-15cq Ia      5.2    0.035 19.12 0.02 16.52 0.01 14.87 0.00 14.12 0.00 13.71 0.00 13.37 0.00 12.37 0.03 11.68 0.03 11.29 0.05  11.33 0.02 10.94 0.02  
SBS 1132+579                   0.02877 ASASSN-15cz Ia      3.21   0.036 ---        16.00 0.01 14.60 0.00 13.90 0.00 13.53 0.00 13.27 0.00 12.05 0.02 11.31 0.03 11.00 0.04  11.02 0.02 10.80 0.02  
2MASX J05235186-2442081        0.04800 ASASSN-15da Ia      0.58   0.098 ---        ---        ---        ---        ---        ---        14.86 0.10 14.04 0.10 13.60 0.13  13.82 0.03 13.70 0.03  
NGC 5996                       0.01100 ASASSN-15db Ia      2.84   0.093 14.45 0.01 14.59 0.00 13.83 0.00 13.31 0.00 13.22 0.00 12.99 0.00 11.63 0.03 11.00 0.04 10.68 0.05  11.26 0.02 10.94 0.02  
SDSS J150130.77-003222.8       0.04161 ASASSN-15dc Ia      1.66   0.176 19.37 0.03 18.62 0.04 17.44 0.01 17.00 0.01 16.76 0.01 16.53 0.03 $>$16.5    $>$15.7    14.57 0.06* 15.11 0.04 15.00 0.08  
CGCG 107-031                   0.02437 ASASSN-15dd Ia      2.6    0.150 20.25 0.08 16.70 0.01 14.86 0.00 14.02 0.00 13.60 0.00 13.30 0.00 12.40 0.04 11.71 0.05 11.44 0.07  11.82 0.02 11.89 0.02  
SDSS J112849.43+295454.2       0.05172 ASASSN-15de Ia-91T  3.33   0.060 ---        18.83 0.04 17.82 0.01 17.72 0.01 17.67 0.02 17.64 0.08 13.92 0.05 13.34 0.06 12.94 0.08  13.56 0.04 13.31 0.05  
SDSS J103529.47+343420.2       0.03631 ASASSN-15df Ia      4.53   0.050 19.34 0.14 19.22 0.09 18.08 0.02 17.68 0.02 17.44 0.03 17.48 0.10 $>$16.5    $>$15.7    15.97 0.09* 16.51 0.08 16.74 0.33  
CGCG 080-055                   0.03222 ASASSN-15dz Ia      0.95   0.170 16.87 0.02 ---        ---        ---        ---        ---        13.17 0.05 12.49 0.06 12.22 0.09  12.55 0.02 12.48 0.02  
ESO 561-G012                   0.01648 ASASSN-15eb Ia      1.17   0.534 20.20 0.22 ---        ---        ---        ---        ---        10.59 0.02 9.84 0.03  9.55 0.04   10.12 0.02 10.15 0.02  
MCG +09-27-087                 0.04870 ASASSN-15ed Ibn     4.9    0.068 17.71 0.02 16.99 0.02 15.27 0.00 14.54 0.00 14.17 0.00 13.89 0.01 13.39 0.04 12.77 0.05 12.38 0.08  12.77 0.02 12.75 0.02  
NGC 6319                       0.02741 ASASSN-15fa Ia      13.89  0.075 17.11 0.02 15.62 0.01 13.97 0.00 13.12 0.00 12.73 0.00 12.42 0.00 11.47 0.02 10.75 0.03 10.49 0.04  10.90 0.02 10.90 0.02  
MRK 0884                       0.01718 ASASSN-15fi II      0.67   0.156 16.41 0.02 15.97 0.01 15.36 0.00 15.30 0.00 15.33 0.00 15.18 0.01 13.93 0.05 13.32 0.06 13.12 0.09  12.68 0.02 12.09 0.02  
2MASX J17100856+7443426        0.04500 ASASSN-15fj Ia      0.5    0.104 21.77 0.43 18.14 0.02 16.29 0.00 15.54 0.00 15.18 0.00 14.87 0.01 13.82 0.04 13.19 0.05 12.88 0.07  12.99 0.03 12.95 0.03  
2MASX J05401415-3848285        0.03597 ASASSN-15fk Ia      27.17  0.076 20.67 0.13 ---        ---        ---        ---        ---        12.72 0.04 12.02 0.05 11.70 0.07  11.90 0.02 11.93 0.02  
2MASX J09202045-0738229        0.03344 ASASSN-15fr Ia      3.61   0.104 ---        ---        ---        ---        ---        ---        14.33 0.08 13.67 0.09 13.23 0.14  13.82 0.03 13.72 0.04  
CGCG 229-010                   0.02902 ASASSN-15fs Ia-91T  2.5    0.247 18.62 0.03 ---        ---        ---        ---        ---        13.00 0.04 12.30 0.04 11.92 0.08  12.09 0.02 11.87 0.02  
Uncatalogued                   0.02500 ASASSN-15fy Ia      3      0.424 22.39 0.29 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---         
NGC 5227                       0.01748 ASASSN-15fz II      12.27  0.068 15.76 0.02 15.84 0.01 13.89 0.00 13.05 0.00 12.66 0.00 12.36 0.00 11.70 0.03 11.01 0.04 10.73 0.06  11.29 0.02 11.09 0.02  
NGC 4866                       0.00663 ASASSN-15ga Ia      2.4    0.077 16.37 0.02 14.30 0.00 12.28 0.00 11.40 0.00 10.89 0.00 10.57 0.00 8.95 0.02  8.26 0.02  8.00 0.02   9.42 0.02  9.46 0.02   
2MASX J06113048-1629085        0.01892 ASASSN-15go Ia      5      0.438 ---        ---        ---        ---        ---        ---        12.70 0.04 12.01 0.04 11.63 0.07  11.95 0.02 11.88 0.02  
ESO 366-G015                   0.02400 ASASSN-15gr Ia      18.93  0.267 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.08 0.06* 14.62 0.03 14.55 0.05  
NGC 5536                       0.01951 ASASSN-15gw Ia      1.7    0.030 16.84 0.03 15.46 0.01 14.03 0.00 13.33 0.00 12.99 0.00 12.73 0.00 11.75 0.02 11.08 0.03 10.79 0.04  11.07 0.02 10.97 0.02  
2MASX J14423254-1327294        0.03403 ASASSN-15gz Ia      9.69   0.258 21.21 0.30 ---        ---        ---        ---        ---        13.30 0.04 12.53 0.04 12.28 0.07  12.23 0.02 12.30 0.02  
LCRS B102206.7-024353          0.03098 ASASSN-15hc Ia      5.11   0.117 18.22 0.06 17.25 0.01 16.08 0.00 15.57 0.00 15.28 0.00 15.06 0.01 14.03 0.07 13.44 0.08 12.99 0.11  13.44 0.04 13.35 0.05  
ESO 069-G005                   0.01588 ASASSN-15he Ia      10.41  0.233 ---        ---        ---        ---        ---        ---        14.18 0.09 13.39 0.09 13.35 0.13  13.85 0.03 13.79 0.04  
ESO 375-G041                   0.00618 ASASSN-15hf Ia      2.92   0.273 19.24 0.03 ---        ---        ---        ---        ---        11.64 0.03 10.91 0.04 10.67 0.06  11.21 0.02 11.28 0.02  
CGCG 063-098                   0.02977 ASASSN-15hg Ia      9.1    0.134 19.36 0.02 17.15 0.01 15.30 0.00 14.47 0.00 14.05 0.00 13.71 0.00 12.71 0.04 11.99 0.05 11.66 0.08  11.94 0.02 11.96 0.02  
NGC 2115A                      0.02339 ASASSN-15hh Ia      15.78  0.167 ---        ---        ---        ---        ---        ---        11.79 0.02 11.10 0.03 10.77 0.04  10.88 0.02 10.91 0.02  
2MASXi J0909234-044327         0.04600 ASASSN-15ho Ia      7.83   0.064 17.73 0.04 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    13.5 0.06*  14.04 0.03 13.86 0.04  
ESO 022-G010                   0.00910 ASASSN-15hs IIn     2.7    0.297 16.21 0.02 ---        ---        ---        ---        ---        11.19 0.02 10.51 0.03 10.24 0.04  10.24 0.02 10.02 0.02  
GALEXASC J134316.80-313318.2   0.00810 ASASSN-15hx Ia      4      0.133 18.99 0.11 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---         
Uncatalogued                   0.02500 ASASSN-15hy Ia-07if 12.9   0.418 22.39 0.29 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---         
APMUKS(BJ) B222606.49-654315.6 0.03300 ASASSN-15hz Ia      3.58   0.074 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.37 0.06* 14.91 0.03 14.76 0.06  
2MASX J06145320-4247357        0.02500 ASASSN-15ic Ia      29     0.153 22.27 0.55 ---        ---        ---        ---        ---        13.98 0.05 13.24 0.06 12.98 0.08  12.80 0.02 12.75 0.02  
GALEXASC J095959.71-025322.1   0.01983 ASASSN-15ih Ia      8.39   0.127 17.66 0.04 17.20 0.02 15.99 0.00 15.54 0.00 15.36 0.01 15.25 0.02 $>$16.5    $>$15.7    13.78 0.06* 14.32 0.03 14.16 0.05  
SDSS J110204.81+033003.1       0.03480 ASASSN-15ik IIn     1.46   0.147 19.89 0.03 19.28 0.04 18.28 0.01 17.95 0.01 17.74 0.01 17.56 0.03 $>$16.5    $>$15.7    15.32 0.07* 15.86 0.05 15.63 0.13  
2MASX J15570808-1240252        0.02332 ASASSN-15il Ia      1.77   0.477 20.55 0.25 ---        ---        ---        ---        ---        13.16 0.03 12.43 0.04 12.12 0.07  12.37 0.03 12.33 0.03  
ESO 569-G009                   0.01274 ASASSN-15ir II      12.47  0.173 16.44 0.01 ---        ---        ---        ---        ---        13.10 0.06 12.46 0.09 12.19 0.13  13.33 0.03 13.28 0.03  
ESO 113-G018                   0.02632 ASASSN-15ja Ia      1.5    0.058 19.29 0.08 ---        ---        ---        ---        ---        12.00 0.02 11.26 0.03 10.97 0.05  11.25 0.02 11.26 0.02  
2MASX J11200680+3407396        0.03566 ASASSN-15jb Ia      6      0.067 21.89 0.44 17.98 0.03 16.08 0.00 15.23 0.00 14.84 0.00 14.51 0.01 13.44 0.04 12.77 0.05 12.51 0.07  12.67 0.02 12.74 0.03  
GALEXASC J222510.84-502347.7   0.03600 ASASSN-15jf Ia      1.6    0.039 21.01 0.17 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    16.81 0.16* 17.35 0.15 16.76 12.48 
SDSS J104655.44-021927.0       0.03600 ASASSN-15jg Ia      4      0.118 19.77 0.06 18.77 0.03 17.79 0.01 17.42 0.01 17.18 0.01 17.04 0.03 $>$16.5    $>$15.7    14.52 0.06* 15.06 0.04 14.87 0.07  
ESO 536-G008                   0.05559 ASASSN-15ji Ia      13.5   0.066 18.00 0.06 ---        ---        ---        ---        ---        13.11 0.04 12.35 0.04 12.00 0.07  12.15 0.02 12.07 0.02  
SDSS J152241.16+505836.0       0.03475 ASASSN-15jl Ia      1      0.044 ---        19.24 0.04 18.10 0.01 17.68 0.01 17.45 0.01 17.26 0.03 $>$16.5    $>$15.7    15.07 0.06* 15.61 0.04 15.46 0.07  
2MASX J17210913+2534558        0.05300 ASASSN-15jm Ia-91T  1.3    0.180 ---        17.15 0.02 15.97 0.00 15.45 0.00 15.12 0.00 14.91 0.01 14.12 0.06 13.56 0.10 13.02 0.08  13.13 0.02 12.98 0.03  
ABELL S0753                    0.01100 ASASSN-15jo Ia      95.64  0.198 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---         
NGC 3157                       0.00948 ASASSN-15jp II      53     0.275 16.46 0.02 ---        ---        ---        ---        ---        10.89 0.02 10.19 0.03 9.86 0.04   10.98 0.02 10.90 0.02  
2MFGC 08437                    0.02106 ASASSN-15js Ia      3.01   0.070 18.77 0.02 18.06 0.03 16.31 0.00 15.76 0.00 15.44 0.00 15.18 0.01 14.56 0.05 14.01 0.08 13.62 0.10  13.98 0.03 13.95 0.05  
2MASX J13080914+2749354        0.02300 ASASSN-15jt Ia      0.95   0.031 20.68 0.15 17.23 0.02 15.47 0.00 14.72 0.00 14.32 0.00 14.12 0.00 13.37 0.05 13.05 0.08 12.59 0.10  12.72 0.02 12.78 0.03  
2MASX J15254441+5921091        0.04536 ASASSN-15ke Ia      3.28   0.030 18.01 0.03 17.39 0.02 15.97 0.00 15.35 0.00 15.02 0.00 14.76 0.01 13.99 0.05 13.25 0.05 12.95 0.07  12.83 0.02 12.73 0.02  
2MASX J08401168-0435369        0.01426 ASASSN-15kg Ia      7.61   0.058 16.01 0.00 ---        ---        ---        ---        ---        11.86 0.04 11.14 0.06 10.91 0.09  11.85 0.02 11.66 0.02  
ESO 297-G037                   0.01845 ASASSN-15kj Ibn     16.74  0.055 16.61 0.03 ---        ---        ---        ---        ---        12.08 0.03 11.30 0.04 11.05 0.05  11.63 0.02 11.58 0.02  
UGC 04883                      0.00989 ASASSN-15kk Ia      4.68   0.089 17.38 0.04 ---        ---        ---        ---        ---        10.91 0.02 10.22 0.02 9.93 0.03   10.18 0.02 10.09 0.02  
2MASX J12415081-0710092        0.02473 ASASSN-15kn Ia      4.44   0.082 19.95 0.24 17.02 0.06 15.23 0.00 14.33 0.00 13.83 0.02 13.52 0.01 12.45 0.04 11.59 0.05 11.16 0.07  11.58 0.02 11.41 0.02  
AM 1255-315                    0.01740 ASASSN-15kp Ia      8.05   0.230 19.88 0.17 ---        ---        ---        ---        ---        11.73 0.02 11.05 0.03 10.83 0.05  11.09 0.02 11.17 0.02  
GALEXASC J064843.83-541213.4   0.02676 ASASSN-15kq Ia      1.35   0.282 19.26 0.14 ---        ---        ---        ---        ---        13.75 0.10 13.07 0.13 12.58 0.08  10.32 0.02 10.39 0.02  
MCG +06-49-001                 0.01802 ASASSN-15kx Ia      2.33   0.450 21.73 0.35 ---        ---        ---        ---        ---        12.00 0.03 11.26 0.04 10.89 0.06  11.37 0.02 11.48 0.02  
IC 4303                        0.00802 ASASSN-15kz IIP     7.94   0.165 16.43 0.02 ---        ---        ---        ---        ---        14.36 0.09 14.01 0.12 13.59 0.16  13.85 0.03 13.79 0.04  
NGC 5517                       0.02790 ASASSN-15la Ia      0.67   0.052 17.12 0.02 15.69 0.01 14.04 0.00 13.32 0.00 12.94 0.00 12.67 0.00 11.88 0.02 11.18 0.03 10.92 0.05  11.30 0.02 11.29 0.02  
NGC 4108                       0.00838 ASASSN-15lf IIn     23.94  0.049 14.71 0.00 14.47 0.00 13.07 0.00 12.49 0.00 12.16 0.00 11.99 0.00 10.88 0.02 10.21 0.03 9.95 0.03   10.74 0.02 10.64 0.02  
CGCG 044-042                   0.02032 ASASSN-15lg Ia      2.12   0.085 18.32 0.02 17.20 0.03 15.60 0.00 14.95 0.00 14.66 0.00 14.39 0.01 13.35 0.05 12.65 0.06 12.41 0.10  12.79 0.02 12.71 0.03  
APMUKS(BJ) B215839.70-615403.9 0.23260 ASASSN-15lh SLSN-I  0.41   0.096 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.29 0.06* 14.83 0.03 14.47 0.05  
2MASX J14250783+6253235        0.02610 ASASSN-15li Ia      6.22   0.044 19.08 0.06 18.06 0.02 16.79 0.00 16.16 0.00 15.83 0.00 15.55 0.01 14.54 0.05 13.71 0.05 13.45 0.07  13.16 0.02 13.02 0.03  
UGC 00546                      0.01501 ASASSN-15lo II      15     0.178 18.63 0.02 18.11 0.03 17.03 0.01 16.51 0.01 16.26 0.01 16.12 0.03 $>$16.5    $>$15.7    14.36 0.06* 14.90 0.03 14.60 0.06  
GALEXASC J225332.83+194232.9   0.04100 ASASSN-15ln Ia      32.5   0.130 ---        16.92 0.03 15.65 0.01 15.19 0.01 14.94 0.01 14.83 0.03 15.22 0.10 14.42 0.10 14.13 0.17  14.52 0.03 14.45 0.05  
MRK 0576                       0.01769 ASASSN-15lp Ia      1.49   0.181 17.07 0.03 16.25 0.01 15.24 0.00 14.71 0.00 14.46 0.00 14.20 0.00 13.08 0.03 12.43 0.05 12.15 0.06  11.98 0.02 11.89 0.02  
2MASX J13211289+4015564        0.03504 ASASSN-15lu Ia      0.36   0.044 18.35 0.02 17.31 0.01 16.15 0.00 15.64 0.00 15.30 0.00 15.06 0.01 14.13 0.04 13.39 0.05 13.02 0.05  12.78 0.02 12.57 0.02  
GALEXASC J015900.57-322225.2   0.01610 ASASSN-15lv IIb     13.6   0.049 18.32 0.02 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    16.7 0.12*  17.24 0.11 17.47 12.69 
ESO 047-G004                   0.01263 ASASSN-15lx IIn     14.28  0.156 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    15.16 0.06* 15.70 0.04 15.60 0.11  
UGC 02295                      0.01392 ASASSN-15mc Ia      11.39  0.166 ---        15.48 0.01 13.87 0.00 13.02 0.00 12.58 0.00 12.25 0.00 10.96 0.02 10.25 0.02 9.94 0.03   10.69 0.02 10.64 0.02  
UGC 09108 NED02                0.02600 ASASSN-15mf Ia      2.6    0.101 ---        17.50 0.02 15.58 0.00 14.77 0.00 14.38 0.00 14.07 0.00 11.97 0.03 11.24 0.04 10.94 0.07  13.17 0.08 13.18 0.07  
2MASX J15322270+4150586        0.04286 ASASSN-15mg Ia      1.4    0.089 19.22 0.06 18.16 0.04 16.66 0.00 15.96 0.00 15.57 0.00 15.32 0.01 14.49 0.05 13.84 0.06 13.75 0.11  13.99 0.03 13.84 0.04  
MRK 0283a                      0.03445 ASASSN-15mi Ia      1.79   0.058 17.45 0.03 17.60 0.01 16.79 0.00 16.45 0.00 16.24 0.00 16.07 0.01 15.00 0.06 14.34 0.07 14.09 0.11  13.95 0.04 13.77 0.04  
2MASX J14021617+3339415        0.03437 ASASSN-15mj Ib      6.76   0.040 17.91 0.03 17.11 0.01 16.27 0.00 15.93 0.00 15.72 0.00 15.60 0.01 14.95 0.09 14.34 0.12 13.84 0.13  13.97 0.04 13.77 0.05  
2MASX J20030163-2154516        0.01862 ASASSN-15ml Ia      3.32   0.495 18.85 0.07 ---        ---        ---        ---        ---        13.08 0.04 12.40 0.05 12.05 0.08  12.51 0.02 12.59 0.03  
SDSS J152523.40+291018.8       0.02147 ASASSN-15mm II      6.97   0.065 ---        17.40 0.02 16.19 0.00 15.66 0.00 15.38 0.00 15.15 0.01 $>$16.5    $>$15.7    13.66 0.06* 14.20 0.03 14.10 0.04  
2MASX J00584521-1404122        0.03700 ASASSN-15mp Ia      0.89   0.064 21.47 0.27 ---        ---        ---        ---        ---        14.25 0.07 13.54 0.08 13.04 0.09  13.78 0.05 13.74 0.06  
2MASX J05014660-1343503        0.02494 ASASSN-15mq Ia      6.35   0.317 21.44 0.35 ---        ---        ---        ---        ---        13.12 0.03 12.43 0.03 12.20 0.05  12.41 0.03 12.47 0.03  
SDSS J145027.61+063713.3       0.04411 ASASSN-15ms Ia      2.33   0.095 18.49 0.02 18.20 0.02 17.28 0.01 17.02 0.01 16.77 0.01 16.72 0.03 $>$16.5    $>$15.7    14.44 0.06* 14.98 0.03 14.79 0.06  
SDSS J142443.90+260255.4       0.04100 ASASSN-15mx Ia      9.43   0.037 19.34 0.01 18.99 0.06 17.53 0.01 17.20 0.01 16.99 0.01 17.10 0.04 $>$16.5    $>$15.7    14.97 0.06* 15.51 0.04 15.29 0.09  
ESO 221-G012                   0.00984 ASASSN-15ng IIP     28.31  0.402 ---        ---        ---        ---        ---        ---        11.91 0.04 11.26 0.05 11.07 0.08  11.72 0.02 11.66 0.02  
2MASX J00443129-0301012        0.05410 ASASSN-15nh Ia      0.18   0.073 19.65 0.04 16.67 0.01 14.87 0.00 14.09 0.00 13.75 0.00 13.45 0.00 12.37 0.04 11.66 0.05 11.34 0.07  11.48 0.02 11.45 0.02  
UGC 01332                      0.02262 ASASSN-15nn Ia      1.5    0.557 ---        ---        ---        ---        ---        ---        10.74 0.02 9.97 0.03  9.67 0.03   10.64 0.02 10.71 0.02  
SDSS J153825.20+465404.1       0.03638 ASASSN-15no II-pec  2.56   0.045 20.06 0.12 19.42 0.06 18.57 0.01 18.28 0.01 18.09 0.02 18.14 0.06 $>$16.5    $>$15.7    $>$15.6     ---        ---         
2MASX J15060265+0733415        0.03769 ASASSN-15np Ia      0.36   0.084 21.39 0.10 18.64 0.04 16.97 0.00 16.11 0.00 15.66 0.00 15.28 0.01 14.52 0.06 13.82 0.08 13.22 0.09  12.99 0.02 12.66 0.03  
2MFGC 13779                    0.03042 ASASSN-15nq Ia      6.36   0.127 ---        17.89 0.02 15.95 0.00 14.99 0.00 14.44 0.00 14.00 0.00 13.04 0.03 12.22 0.04 11.87 0.05  11.92 0.02 11.93 0.02  
CGCG 082-031                   0.02321 ASASSN-15nr Ia-91T  4.79   0.356 18.46 0.04 ---        ---        ---        ---        ---        12.88 0.03 12.17 0.04 11.86 0.07  11.78 0.02 11.67 0.02  
MRK 0887                       0.03067 ASASSN-15ns Ia      0.3    0.036 19.87 0.12 16.01 0.01 14.13 0.00 13.35 0.00 12.94 0.00 12.66 0.00 11.59 0.02 10.88 0.03 10.62 0.04  10.47 0.13 11.00 0.02  
GALEXASC J044353.08-094205.8   0.02840 ASASSN-15nx II-pec  5.54   0.229 19.88 0.29 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    15.04 0.06* 15.58 0.04 15.37 0.09  
MCG -01-07-004                 0.01799 ASASSN-15od Ia      1.08   0.081 16.34 0.00 16.20 0.01 14.94 0.00 14.41 0.00 14.14 0.00 13.93 0.01 13.07 0.05 12.56 0.07 12.32 0.10  12.85 0.03 12.80 0.03  
GALEXASC J032107.24-311845.8   0.06831 ASASSN-15og Ia+CSM  0.98   0.036 20.53 0.13 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.0 0.06*  14.54 0.03 14.45 0.04  
MCG +06-49-027                 0.01684 ASASSN-15oh Ia      4.61   0.405 ---        16.41 0.01 14.60 0.00 13.68 0.00 13.22 0.00 12.88 0.00 11.86 0.03 11.13 0.03 10.82 0.05  11.15 0.02 11.22 0.02  
NGC 0745                       0.01978 ASASSN-15ol Ia      15     0.084 ---        ---        ---        ---        ---        ---        10.80 0.02 10.09 0.03 9.83 0.04   ---        ---         
LCRS B021111.4-453206          0.04172 ASASSN-15om Ia      7      0.056 18.04 0.04 ---        ---        ---        ---        ---        14.07 0.06 13.15 0.05 12.72 0.05  11.89 0.02 11.71 0.02  
SDSS J163636.15+553311.0       0.03300 ASASSN-15on Ia      1.1    0.038 21.37 0.26 19.83 0.06 18.59 0.01 18.14 0.01 17.86 0.01 17.73 0.03 $>$16.5    $>$15.7    15.34 0.06* 15.88 0.03 15.81 0.07  
GALEXASC J205408.07-551628.8   0.03900 ASASSN-15os Ia      0.36   0.118 19.83 0.07 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    15.48 0.07* 16.02 0.05 15.76 0.14  
None                           0.04900 ASASSN-15ou Ia      N/A    0.026 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---         
2MASX J03305920-1833266        0.02545 ASASSN-15ov II      3.47   0.107 16.87 0.01 ---        ---        ---        ---        ---        14.06 0.06 13.45 0.07 13.27 0.12  13.31 0.03 13.14 0.03  
LSBG F418-058                  0.04650 ASASSN-15ox Ia      18.14  0.035 17.90 0.03 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    13.52 0.06* 14.06 0.03 13.91 0.03  
HIPASS J1919-33                0.00693 ASASSN-15oz II      10.4   0.249 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---         
CGCG 226-005                   0.03793 ASASSN-15pe Ia      5.09   0.108 19.45 0.13 15.88 0.01 13.94 0.00 13.07 0.00 12.63 0.00 12.35 0.00 11.18 0.02 10.47 0.03 10.16 0.04  10.69 0.02 10.71 0.02  
ESO 241-G016                   0.03935 ASASSN-15pf Ia      6.94   0.030 20.54 0.06 ---        ---        ---        ---        ---        12.88 0.03 12.23 0.04 11.88 0.06  11.99 0.02 12.03 0.02  
2MASX J22090684+0144384        0.04100 ASASSN-15ph Ia      2.8    0.136 19.42 0.04 17.92 0.02 16.06 0.00 15.19 0.00 14.77 0.00 14.43 0.01 13.58 0.06 12.94 0.08 12.55 0.09  12.94 0.03 12.91 0.03  
ESO 545-G025                   0.01617 ASASSN-15pl Ia      5.26   0.064 17.59 0.03 ---        ---        ---        ---        ---        14.77 0.10 14.24 0.15 13.78 0.16  14.27 0.03 14.13 0.04  
2MASX J01383676-0440581        0.04878 ASASSN-15pm Ia      14.21  0.088 18.23 0.07 17.01 0.02 15.54 0.00 14.79 0.00 14.37 0.00 14.04 0.01 13.42 0.04 12.79 0.07 12.35 0.08  12.63 0.02 12.41 0.02  
SDSS J040326.23-052930.6       0.03839 ASASSN-15pn Ia      1.43   0.258 19.68 0.07 18.95 0.03 17.72 0.01 17.25 0.01 16.94 0.01 16.70 0.02 $>$16.5    $>$15.7    13.79 0.06* 14.33 0.03 14.13 0.04  
ESO 159-G023                   0.02396 ASASSN-15pp Ia      12.35  0.174 16.84 0.03 ---        ---        ---        ---        ---        11.31 0.03 10.59 0.03 10.28 0.05  11.27 0.02 11.26 0.02  
2MASX J23063962-1234238        0.03309 ASASSN-15pr Ia      2.75   0.094 18.17 0.06 ---        ---        ---        ---        ---        15.10 0.08 14.34 0.10 14.23 0.16  13.95 0.03 13.85 0.04  
Uncatalogued                   0.04000 ASASSN-15ps Ia      4.72   0.171 22.39 0.29 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    13.96 0.06* 14.50 0.03 14.42 0.03  
SDSS J080519.59+225751.1       0.04474 ASASSN-15py Ia      1.98   0.138 20.70 0.07 20.23 0.09 18.09 0.01 17.41 0.01 16.96 0.01 16.67 0.02 $>$16.5    $>$15.7    13.79 0.06* 14.33 0.03 14.15 0.05  
ESO 357-G005                   0.01490 ASASSN-15pz Ia      21.81  0.049 16.76 0.02 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.7 0.06*  15.24 0.04 15.01 0.06  
UGC 00402                      0.01765 ASASSN-15qc Ia      14.25  0.070 18.06 0.02 15.78 0.01 14.21 0.00 13.48 0.00 13.11 0.00 12.82 0.00 12.26 0.03 11.52 0.03 11.27 0.06  11.37 0.02 11.26 0.02  
ESO 534-G024                   0.01021 ASASSN-15qh II      23.8   0.083 15.47 0.01 ---        ---        ---        ---        ---        11.76 0.04 11.01 0.06 10.86 0.08  12.56 0.02 12.60 0.03  
2MASX J00011837-3321048        0.03000 ASASSN-15qy Ia      1.96   0.038 18.08 0.03 ---        ---        ---        ---        ---        15.81 0.14 15.28 0.22 14.77 0.22  14.52 0.04 14.51 0.06  
ESO 296-G027                   0.02164 ASASSN-15qz IIb     4.37   0.048 17.18 0.02 ---        ---        ---        ---        ---        13.21 0.04 12.59 0.06 12.32 0.09  12.28 0.02 12.11 0.02  
SDSS J100807.76+191758.2       0.03357 ASASSN-15rb IIn     7.13   0.071 18.67 0.07 18.06 0.03 17.00 0.01 16.65 0.01 16.40 0.01 16.28 0.02 $>$16.5    $>$15.7    14.18 0.06* 14.72 0.03 14.63 0.07  
CGCG 448-007                   0.03031 ASASSN-15re Ia      2.14   0.206 18.74 0.03 17.15 0.01 15.42 0.00 14.55 0.00 14.11 0.00 13.75 0.00 12.71 0.03 12.04 0.04 11.69 0.06  11.77 0.02 11.71 0.02  
2MFGC 05056                    0.02077 ASASSN-15rm Ia      4.53   0.469 ---        ---        ---        ---        ---        ---        13.33 0.05 12.59 0.05 12.14 0.08  12.38 0.03 12.27 0.02  
GALEXASC J000337.23-343323.1   0.02894 ASASSN-15rp II      1.02   0.043 21.63 0.17 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---         
GALEXASC J000802.78-363348.1   0.02400 ASASSN-15rq Ia      5.34   0.036 19.70 0.05 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.98 0.06* 15.52 0.04 15.48 0.10  
2MASX J04225455-5230097        0.04000 ASASSN-15rv Ia      10.12  0.036 18.90 0.07 ---        ---        ---        ---        ---        14.66 0.12 13.98 0.13 13.52 0.13  14.12 0.03 13.99 0.03  
GALEXASC J021558.44+121415.2   0.01890 ASASSN-15rw Ia      4.41   0.377 20.55 0.06 19.33 0.03 18.38 0.01 17.95 0.01 17.75 0.01 17.55 0.03 $>$16.5    $>$15.7    14.68 0.06* 15.22 0.04 15.09 0.08  
2MFGC 04848                    0.02271 ASASSN-15sb Ia      0.21   0.896 21.23 0.46 ---        ---        ---        ---        ---        11.93 0.03 11.19 0.04 10.87 0.06  11.08 0.02 11.09 0.02  
GALEXASC J001127.51-062549.8   0.02700 ASASSN-15sf Ia      12.53  0.084 19.28 0.09 18.52 0.08 17.38 0.01 16.84 0.01 16.55 0.02 16.47 0.04 $>$16.5    $>$15.7    15.22 0.07* 15.76 0.05 15.60 0.14  
2MASX J19320827-6226340        0.03100 ASASSN-15sh Ia-91T  19.22  0.158 17.57 0.02 ---        ---        ---        ---        ---        13.02 0.05 12.34 0.06 12.13 0.09  12.51 0.02 12.42 0.02  
NGC 3583                       0.00713 ASASSN-15so Ia      1.5    0.040 ---        14.20 0.00 12.50 0.00 11.70 0.00 11.22 0.00 10.82 0.00 9.53 0.02  8.85 0.02  8.53 0.02   9.73 0.02  9.55 0.02   
MCG -02-16-004                 0.03556 ASASSN-15ss Ia      22.02  0.636 ---        ---        ---        ---        ---        ---        12.24 0.03 11.46 0.04 11.12 0.06  11.21 0.02 11.07 0.02  
ESO 472-G018                   0.03481 ASASSN-15sx Ia      11.8   0.059 18.35 0.06 ---        ---        ---        ---        ---        12.14 0.03 11.47 0.04 11.15 0.06  11.60 0.02 11.64 0.02  
GALEXASC J202933.17-615703.5   0.01500 ASASSN-15ta Ib      1      0.135 18.49 0.04 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.0 0.06*  14.54 0.03 14.29 0.04  
LCRS B123822.1-062502          0.02461 ASASSN-15tb Ia      15.99  0.068 17.40 0.03 16.44 0.01 15.03 0.00 14.40 0.00 14.02 0.00 13.78 0.00 13.12 0.04 12.52 0.05 12.12 0.09  12.39 0.02 12.24 0.02  
2MASX J21291986-2305268        0.03529 ASASSN-15tf Ia      13.69  0.131 17.77 0.04 ---        ---        ---        ---        ---        14.06 0.07 13.33 0.09 12.97 0.11  13.35 0.03 13.23 0.03  
GALEXASC J002041.66+251341.1   0.03561 ASASSN-15tg Ia-91T  8.63   0.079 18.59 0.03 ---        ---        ---        ---        ---        14.27 0.03 13.66 0.04 13.53 0.04  13.31 0.03 13.30 0.03  
2MASX J03051061+3754003        0.01600 ASASSN-15ti Ia      29.91  0.413 20.12 0.17 18.22 0.03 17.11 0.01 16.59 0.00 16.36 0.01 16.17 0.01 15.54 0.14 14.57 0.16 14.34 0.20  14.44 0.13 14.35 0.05  
SDSS J075527.63+520911.1       0.02227 ASASSN-15tj Ia      19.79  0.129 ---        21.31 0.14 21.14 0.05 21.17 0.08 21.39 0.15 21.55 0.66 $>$16.5    $>$15.7    15.31 0.07* 15.85 0.05 15.70 0.11  
2MASX J23273537+2924275        0.01600 ASASSN-15tm IIP     4.47   0.360 18.69 0.04 17.57 0.02 16.31 0.00 15.76 0.00 15.47 0.01 15.28 0.02 14.83 0.09 14.25 0.13 13.86 0.13  14.02 0.03 13.88 0.04  
CGCG 496-051                   0.02300 ASASSN-15tn Ia      4.81   0.175 17.76 0.03 16.95 0.01 15.75 0.00 15.28 0.00 15.02 0.00 14.76 0.01 13.75 0.06 13.24 0.07 12.75 0.11  13.04 0.03 12.95 0.03  
2MASX J03344211-2050502        0.05998 ASASSN-15ts Ia      3.58   0.077 ---        ---        ---        ---        ---        ---        12.93 0.04 12.18 0.05 11.91 0.08  12.18 0.02 12.22 0.02  
2MASXi J0638012-373927         0.03400 ASASSN-15tt Ia      4      0.345 ---        ---        ---        ---        ---        ---        15.63 0.10 14.93 0.11 14.51 0.11  13.77 0.03 13.68 0.03  
2MASX J22340166-3223490        0.01260 ASASSN-15tu IIb     12.5   0.038 ---        ---        ---        ---        ---        ---        13.23 0.06 12.55 0.09 12.40 0.11  12.96 0.03 12.90 0.03  
DDO 151                        0.00797 ASASSN-15tw IIP     50.89  0.123 14.89 0.01 ---        ---        ---        ---        ---        12.32 0.05 11.65 0.07 11.40 0.13  12.86 0.03 12.90 0.03  
UGC 02164                      0.02286 ASASSN-15tz Ia      10.31  0.452 ---        17.14 0.02 15.39 0.00 14.43 0.00 13.92 0.00 13.52 0.00 12.37 0.04 11.53 0.05 11.24 0.06  11.66 0.02 11.61 0.02  
GALEXASC J133454.49+105906.7   0.06100 ASASSN-15ua IIn     2.2    0.079 21.44 0.12 21.12 0.22 19.88 0.04 19.58 0.04 19.31 0.04 19.40 0.14 $>$16.5    $>$15.7    16.64 0.14* 17.18 0.13 16.68 0.31  
CGCG 314-006                   0.03205 ASASSN-15ub Ia      5.73   0.043 17.92 0.05 ---        ---        ---        ---        ---        11.57 0.02 10.85 0.03 10.52 0.04  11.76 0.02 11.64 0.02  
Uncatalogued                   0.02220 ASASSN-15ug II      1.84   0.240 22.39 0.29 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---         
KUG 0925+693                   0.01350 ASASSN-15uh Ia-91T  9.4    0.410 18.79 0.07 ---        ---        ---        ---        ---        15.03 0.08 14.36 0.10 14.16 0.14  13.84 0.03 13.65 0.03  
SDSS J144816.71+171235.6       0.03700 ASASSN-15uk Ia      1.07   0.067 ---        22.38 0.37 20.68 0.04 20.44 0.06 20.24 0.07 20.16 0.20 $>$16.5    $>$15.7    $>$15.6     ---        ---         
KUG 1457+066                   0.02979 ASASSN-15ul Ia      2.56   0.089 17.30 0.01 15.77 0.01 14.54 0.00 13.95 0.00 13.64 0.00 13.49 0.01 13.47 0.06 12.72 0.06 12.48 0.10  12.78 0.02 12.72 0.03  
2MASX J05395948-8022191        0.03400 ASASSN-15um Ib/c    15.7   0.347 18.31 0.07 ---        ---        ---        ---        ---        14.33 0.10 13.71 0.12 13.48 0.16  13.54 0.02 13.45 0.03  
MRK 1182                       0.02920 ASASSN-15un II      3.08   0.230 17.58 0.03 ---        ---        ---        ---        ---        13.91 0.04 13.21 0.05 12.84 0.08  12.59 0.02 12.36 0.03  
GALEXASC J011659.34-045630.6   0.03960 ASASSN-15uo IIn     12     0.125 19.13 0.07 19.31 0.09 17.88 0.01 17.53 0.01 17.38 0.02 17.26 0.06 $>$16.5    $>$15.7    14.95 0.06* 15.49 0.04 15.11 0.09  
GALEXASC J042539.92-494621.0   0.03800 ASASSN-15up Ia      7.88   0.030 19.16 0.09 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    13.53 0.06* 14.07 0.03 13.91 0.03  
Uncatalogued                   0.02000 ASASSN-15uq Ia      5.3    0.314 22.39 0.29 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    15.45 0.06* 15.99 0.04 15.81 0.08  
NGC 7213                       0.00584 ASASSN-15us Ia-06bt 135.33 0.042 ---        ---        ---        ---        ---        ---        8.04 0.01  7.40 0.01  7.13 0.02   8.25 0.02  7.89 0.02   
NGC 0088                       0.01147 ASASSN-15ut Ib/c    11.68  0.053 16.89 0.00 ---        ---        ---        ---        ---        13.60 0.07 12.77 0.08 12.69 0.11  12.83 0.03 12.73 0.03  
VV 790a                        0.02680 ASASSN-15uu Ia      1.61   0.188 16.49 0.00 15.86 0.01 14.94 0.00 14.64 0.00 14.48 0.00 14.33 0.00 13.37 0.03 12.73 0.05 12.50 0.08  12.38 0.02 12.21 0.02  
2MASX J08270817+2748382        0.02033 ASASSN-15uv Ia      4.16   0.091 ---        17.46 0.02 16.07 0.00 15.45 0.00 15.14 0.00 14.90 0.01 13.84 0.04 13.20 0.06 13.01 0.08  12.92 0.03 12.91 0.03  
2MASX J02353437-0603496        0.03081 ASASSN-15uw Ia      3.31   0.074 20.34 0.06 17.42 0.02 15.54 0.00 14.67 0.00 14.23 0.00 13.93 0.00 12.91 0.02 12.17 0.03 11.92 0.05  12.02 0.03 12.12 0.03  
VV 839                         0.01601 ASASSN-15uy IIb     4.4    0.051 ---        17.34 0.03 15.87 0.00 15.46 0.00 15.21 0.00 15.10 0.02 14.73 0.09 14.00 0.10 13.67 0.13  14.21 0.03 14.08 0.04 

==> anc/table4.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- II. 2015
Authors: T. W.-S. Holoien et al.
Table: Table 4 - Non-ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: table4.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 28 A28    ---      HostName  Name of host galaxy
  30- 36 F7.5   ---      Redshift  Redshift of host galaxy
  38- 66 A29    ---      SNName    Name of supernova
  68- 74 A7     ---      Type      Type of supernova
  76- 80 A5     arcsec   Offset    Offset of supernova from host nucleus
  82- 86 F5.3   mag      Av        V-band extinction (1)
  88- 97 A10    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
  99-108 A10    mag      umag      SDSS u magnitude and uncertainty (3)
 110-119 A10    mag      gmag      SDSS g magnitude and uncertainty (3)
 121-130 A10    mag      rmag      SDSS r magnitude and uncertainty (3)
 132-141 A10    mag      imag      SDSS i magnitude and uncertainty (3)
 143-152 A10    mag      zmag      SDSS z magnitude and uncertainty (3)
 154-163 A10    mag      Jmag      2MASS J magnitude and uncertainty (4)
 165-174 A10    mag      Hmag      2MASS H magnitude and uncertainty (4)
 176-186 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (4, 5)
 188-197 A10    mag      W1mag     WISE W1 magnitude and uncertainty
 199-208 A10    mag      W2mag     WISE W2 magnitude and uncertainty
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data or those located outside of the SDSS footprint.
Note (4):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (5):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
--------------------------------------------------------------------------------
NGC 4782                     0.01544 2015B                         Ia      10.20 0.146 16.65 0.01 ---        ---        ---        ---        ---        8.82 0.01  8.10 0.01  7.83 0.02   9.48 0.02  9.54 0.02  
2MASX J13082255-0844002      0.07000 LSQ15z                        Ia      3.06  0.098 19.57 0.07 ---        ---        ---        ---        ---        15.05 0.09 14.32 0.10 13.93 0.15  13.54 0.03 13.16 0.03 
IC 4221                      0.00964 2015C                         II      12.60 0.223 ---        ---        ---        ---        ---        ---        11.41 0.03 10.72 0.03 10.48 0.06  11.65 0.02 11.61 0.02 
NGC 2955                     0.02339 2015A                         Ia      24.70 0.030 15.71 0.02 14.69 0.00 13.22 0.00 12.60 0.00 12.19 0.00 11.89 0.00 11.16 0.02 10.47 0.04 10.17 0.03  10.67 0.02 10.52 0.02 
NGC 5337                     0.00722 PSN J13522411+3941286         IIn     18.65 0.039 16.47 0.01 14.82 0.01 13.21 0.00 12.49 0.00 12.12 0.00 11.81 0.00 10.97 0.02 10.32 0.02 10.07 0.03  11.13 0.02 11.19 0.02 
UGC 03617                    0.01329 2015W                         II      34.89 0.380 ---        ---        ---        ---        ---        ---        14.18 0.05 13.56 0.07 13.48 0.10  13.69 0.03 13.58 0.03 
KUG 0311+000                 0.04145 2015E                         Ia      1.61  0.229 19.28 0.02 18.21 0.02 16.82 0.00 16.15 0.00 15.77 0.00 15.47 0.01 14.29 0.04 13.59 0.05 13.40 0.07  13.07 0.03 12.93 0.03 
None                         0.02000 CSS150120:053013-165338       II      N/A   0.193 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    15.94 0.15* 16.58 0.14 16.70 0.35 
NGC 3549                     0.00955 PSN J11105565+5322493         II      29.15 0.035 15.19 0.00 14.61 0.01 12.82 0.00 12.04 0.00 11.67 0.00 11.41 0.00 10.15 0.02 9.45 0.02  9.18 0.03   11.45 0.03 11.51 0.02 
ESO 569-G012                 0.01403 PSN J10491665-1938253         IIP     12.04 0.111 16.79 0.02 ---        ---        ---        ---        ---        10.67 0.02 9.93 0.02  9.61 0.03   9.85 0.02  9.69 0.02  
NGC 2770                     0.00649 2015bh                        IIn/LBV 16.40 0.062 14.79 0.01 ---        ---        ---        ---        ---        10.52 0.02 9.81 0.03  9.57 0.04   11.64 0.02 11.59 0.02 
NGC 3464                     0.01246 2015H                         Ia-02cx 33.11 0.150 14.99 0.01 15.22 0.01 13.45 0.00 12.61 0.00 12.18 0.00 11.87 0.00 10.61 0.03 9.89 0.03  9.65 0.05   11.27 0.02 11.27 0.02 
ESO 509-G108                 0.01991 PSN J13471211-2422171         Ia      6.08  0.203 19.17 0.10 ---        ---        ---        ---        ---        10.99 0.02 10.29 0.03 10.03 0.03  10.44 0.02 10.53 0.02 
UGC 05623                    0.03389 PSN J10234760+3348477         IIb     23.02 0.067 ---        16.88 0.02 15.78 0.00 15.37 0.00 15.18 0.00 15.02 0.01 $>$16.5    $>$15.7    13.76 0.07* 14.40 0.03 14.09 0.04 
NGC 2388                     0.01379 2015U                         Ibn     5.92  0.159 18.00 0.03 16.21 0.01 14.28 0.00 13.12 0.00 12.56 0.00 12.05 0.00 10.83 0.01 10.03 0.02 9.65 0.02   9.63 0.02  9.16 0.02  
KUG 1232+315                 0.02818 iPTF15ku                      Ia-91T  15.00 0.037 18.45 0.00 18.11 0.03 17.01 0.01 16.55 0.01 16.31 0.01 16.12 0.02 $>$16.5    $>$15.7    14.33 0.07* 14.97 0.03 14.72 0.06 
NGC 5490                     0.01620 CSS150214:140955+173155       Ia-91bg 59.08 0.073 17.92 0.04 14.77 0.01 12.75 0.00 11.91 0.00 11.49 0.00 11.21 0.00 10.01 0.01 9.30 0.02  9.03 0.02   9.71 0.02  9.75 0.02  
NGC 6782                     0.01308 PSN J19235601-5955321         Ia      18.60 0.163 15.48 0.00 ---        ---        ---        ---        ---        9.90 0.01  9.21 0.02  8.96 0.02   9.62 0.02  9.54 0.02  
FAIRALL 0927                 0.01567 PSN J20580766-5147074         IIb     10.20 0.099 ---        ---        ---        ---        ---        ---        11.86 0.03 11.12 0.04 10.86 0.05  11.08 0.02 10.85 0.02 
UGC 03777                    0.01072 2015X                         II      6.24  0.162 ---        21.74 0.17 20.75 0.07 19.36 0.02 19.05 0.02 18.76 0.05 12.03 0.04 11.33 0.05 11.04 0.07  11.93 0.02 11.86 0.02 
NGC 2442                     0.00489 2015F                         Ia      90.04 0.556 ---        ---        ---        ---        ---        ---        8.09 0.02  7.40 0.02  7.07 0.02   9.14 0.02  9.07 0.02  
SDSS J085940.13+151113.5     0.02872 PS15mb                        Ia      1.26  0.101 ---        19.81 0.07 18.14 0.01 17.67 0.01 17.41 0.01 17.27 0.03 $>$16.5    $>$15.7    14.67 0.07* 15.31 0.04 15.21 0.09 
UGC 04709                    0.02810 PSN J08593491+4555343         Ia      5.66  0.066 ---        16.29 0.01 14.95 0.00 14.31 0.00 13.96 0.00 13.73 0.00 12.58 0.04 11.93 0.05 11.67 0.07  12.05 0.02 11.89 0.02 
ESO 375-G052                 0.03044 SMTJ10310056-3658262          Ia-91T  7.98  0.197 ---        ---        ---        ---        ---        ---        11.95 0.03 11.31 0.05 10.99 0.07  11.33 0.02 11.35 0.02 
MCG -03-30-002               0.01226 LSQ15xp                       IIP     12.60 0.106 16.43 0.02 ---        ---        ---        ---        ---        14.45 0.07 13.89 0.08 13.87 0.17  13.89 0.04 13.91 0.05 
NGC 5839                     0.00407 2015bp                        Ia-91bg 39.12 0.144 17.97 0.02 15.00 0.00 13.05 0.00 12.23 0.00 11.81 0.00 11.52 0.00 10.27 0.02 9.56 0.02  9.32 0.03   9.99 0.02  10.06 0.02 
GALEXASC J111023.09-042132.8 0.05390 PS15si                        IIn     1.90  0.144 20.60 0.13 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    14.95 0.08* 15.59 0.05 15.48 0.11 
NGC 6951                     0.00475 2015G                         Ibn     85.80 1.021 18.50 0.02 ---        ---        ---        ---        ---        8.44 0.02  7.63 0.02  7.36 0.02   8.98 0.02  8.78 0.02  
2MASX J13332590+5843195      0.03023 PSN J13332289+5843315         Ia      29.15 0.024 18.45 0.02 17.75 0.02 16.64 0.00 16.19 0.00 15.95 0.00 15.74 0.01 14.87 0.11 13.89 0.10 13.61 0.12  13.83 0.03 13.72 0.03 
UGC 11000                    0.00457 2015V                         IIP     8.13  0.105 15.88 0.02 ---        ---        ---        ---        ---        12.40 0.03 11.84 0.04 11.60 0.07  12.34 0.03 12.28 0.02 
AM 2010-581                  0.07300 LSQ15adm                      Ia+CSM  10.26 0.124 19.59 0.14 ---        ---        ---        ---        ---        15.00 0.10 14.20 0.10 13.86 0.14  14.27 0.05 14.11 0.06 
NGC 2735                     0.00817 2015Y                         IIb     10.31 0.107 17.12 0.02 15.70 0.01 14.00 0.00 13.09 0.00 12.60 0.00 12.16 0.00 10.92 0.01 10.18 0.02 9.86 0.02   10.30 0.02 10.25 0.02 
NGC 7712                     0.01018 2015K                         Ic      17.00 0.154 16.17 0.01 15.44 0.01 14.02 0.00 13.26 0.00 12.89 0.00 12.64 0.00 11.55 0.03 10.91 0.04 10.62 0.06  11.65 0.02 11.65 0.02 
2MFGC 06148                  0.01900 MASTER OT J074610.09-712224.9 Ia      14.97 0.464 ---        ---        ---        ---        ---        ---        13.89 0.06 13.25 0.08 12.92 0.09  12.70 0.02 12.65 0.03 
CXO J073447.9-690712         0.00540 SMTJ07350518-6907531          IIn     99.90 0.645 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    15.3 0.07*  15.94 0.04 15.06 0.05 
NGC 2357                     0.00759 2015I                         Ia      78.77 0.182 ---        ---        ---        ---        ---        ---        10.89 0.02 10.10 0.03 9.76 0.03   11.02 0.02 10.89 0.02 
MCG +07-37-011               0.03100 PS15ahs                       Ia      4.27  0.099 ---        16.99 0.02 15.71 0.00 15.19 0.00 14.91 0.00 14.66 0.01 13.91 0.05 13.27 0.06 12.85 0.09  13.58 0.03 13.42 0.03 
NGC 6641                     0.01383 PSN J18285823+2254106         IIb     8.54  0.308 ---        ---        ---        ---        ---        ---        11.04 0.02 10.36 0.03 10.08 0.03  10.59 0.02 10.56 0.02 
COMAi J130032.301+275841.02  0.02300 2015M                         Ia-91T  0.30  0.029 22.61 0.35 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    $>$15.6     ---        ---        
NGC 6166                     0.03035 PSN J16283836+3932552         Ia-91bg 8.72  0.031 ---        15.82 0.02 13.74 0.00 12.88 0.00 12.43 0.00 12.20 0.00 10.32 0.02 9.62 0.03  9.31 0.04   10.90 0.02 10.89 0.02 
UGC 10156 NED01              0.02025 PSN J16025128+4713292         Ia      16.04 0.046 ---        ---        ---        ---        ---        ---        $>$16.5    $>$15.7    9.26 0.06*  9.90 0.02  9.70 0.02  
ESO 241-G005                 0.02900 Gaia15agm                     Ia      7.26  0.034 18.42 0.04 ---        ---        ---        ---        ---        $>$16.5    $>$15.7    15.09 0.07* 15.73 0.04 15.73 0.12 
NGC 5695                     0.01409 PSN J14372160+3634018         II      7.62  0.046 16.38 0.00 15.03 0.01 13.35 0.00 12.55 0.00 12.15 0.00 11.84 0.00 10.72 0.02 10.08 0.02 9.78 0.03   10.66 0.02 10.63 0.02 
NGC 3888                     0.00803 2015Q                         Ib      14.06 0.032 14.62 0.00 13.95 0.00 12.74 0.00 12.10 0.00 11.72 0.00 11.36 0.00 10.31 0.01 9.64 0.02  9.33 0.02   10.28 0.02 10.16 0.02 
NGC 3915                     0.00557 MASTER OT J114925.48-050713.8 Ia      15.67 0.080 ---        ---        ---        ---        ---        ---        12.10 0.04 11.47 0.06 11.22 0.08  12.15 0.02 12.11 0.02 
UGC 08734                    0.03070 2015ai                        Ia      21.38 0.049 18.86 0.07 16.34 0.01 14.44 0.00 13.61 0.00 13.20 0.00 12.84 0.00 11.89 0.03 11.16 0.04 10.84 0.05  11.32 0.02 11.38 0.02 
UGC 11797                    0.01859 2015N                         Ia      38.43 1.465 ---        ---        ---        ---        ---        ---        10.91 0.02 9.99 0.02  9.64 0.02   10.05 0.02 9.93 0.02  
Mrk 477                      0.03773 Supernova in Mrk 477          Ia      2.22  0.031 ---        15.86 0.01 14.84 0.00 14.70 0.00 14.38 0.00 14.29 0.00 13.24 0.04 12.61 0.05 12.11 0.06  11.29 0.02 10.08 0.02 
NGC 6412                     0.00438 PSN J17292918+7542390         II      38.60 0.111 ---        ---        ---        ---        ---        ---        10.61 0.03 10.00 0.04 9.77 0.06   11.66 0.02 11.64 0.02 
NGC 7371                     0.00895 PSN J22460504-1059484         Ib      24.84 0.169 15.26 0.01 ---        ---        ---        ---        ---        10.29 0.02 9.73 0.04  9.43 0.04   10.79 0.02 10.91 0.02 
NGC 938                      0.01374 2015ab                        Ia      10.82 0.312 19.12 0.13 15.37 0.01 13.43 0.00 12.53 0.00 12.06 0.00 11.78 0.00 10.62 0.02 9.93 0.02  9.65 0.03   10.23 0.02 10.27 0.02 
NGC 6956                     0.01551 PSN J20435314+1230304         Ia      15.65 0.274 ---        ---        ---        ---        ---        ---        10.30 0.02 9.64 0.03  9.33 0.03   10.58 0.02 10.52 0.02 
IC 0900                      0.02358 2015at                        II      6.20  0.074 15.63 0.02 ---        ---        ---        ---        ---        11.62 0.03 10.94 0.04 10.65 0.07  11.79 0.02 11.77 0.02 
ESO 197-G024                 0.01962 2015aw                        Ia-91T  21.26 0.053 17.95 0.03 ---        ---        ---        ---        ---        12.77 0.05 12.08 0.05 11.82 0.10  12.78 0.02 12.75 0.02 
KUG 0248+373                 0.02000 PSN J02513304+3730434         Ib/Ic   7.07  0.183 18.54 0.10 ---        ---        ---        ---        ---        14.25 0.09 13.76 0.12 13.16 0.12  14.26 0.03 14.15 0.05 
UGC 12474                    0.01707 2015ac                        Ia-91bg 3.16  0.198 18.35 0.06 15.32 0.01 13.67 0.00 12.69 0.00 12.21 0.00 11.76 0.00 10.89 0.01 10.08 0.02 9.72 0.02   10.20 0.02 10.07 0.02 
UGC 02282                    0.02415 2015ad                        Ia      9.49  0.284 ---        ---        ---        ---        ---        ---        12.48 0.05 11.78 0.06 11.38 0.10  12.67 0.03 12.67 0.03 
NGC 7753                     0.01724 2015ae                        II      18.38 0.271 ---        15.04 0.01 13.19 0.00 12.26 0.00 11.79 0.00 11.43 0.00 9.92 0.03  9.19 0.03  8.85 0.03   10.65 0.02 10.66 0.02 
UGC 12295                    0.01613 MASTER OT J230024.63+013736.8 Ib      13.87 0.221 16.87 0.03 16.31 0.02 14.87 0.00 14.23 0.00 13.90 0.00 13.64 0.01 13.60 0.06 13.04 0.09 12.83 0.12  13.38 0.03 13.28 0.03 
ESO 240-G010                 0.01101 MASTER OT J233743.22-473039.3 Ia      20.00 0.043 17.15 0.01 ---        ---        ---        ---        ---        9.79 0.02  9.07 0.02  8.83 0.03   9.77 0.02  9.80 0.02  
ESO 108-IG021                0.01037 2015ak                        Ia      18.97 0.082 15.35 0.00 ---        ---        ---        ---        ---        11.29 0.03 10.63 0.04 10.37 0.05  10.88 0.02 10.61 0.02 
UGC 12156                    0.01729 PSN J22412689+3917220         Ia      11.66 0.354 ---        ---        ---        ---        ---        ---        12.97 0.05 12.21 0.06 12.06 0.11  13.08 0.03 13.02 0.03 
GALEXASC J023317.19+191543.8 0.01350 PSN J02331624+1915252         IIn     2.35  0.281 15.97 0.02 ---        ---        ---        ---        ---        10.45 0.02 10.19 0.02 10.14 0.02  10.09 0.02 10.11 0.02 
UGC 00276                    0.02112 PSN J00275992+3045595         Ia      6.09  0.215 ---        17.81 0.04 15.43 0.00 14.49 0.00 13.97 0.00 13.53 0.00 12.29 0.03 11.42 0.03 11.06 0.04  11.41 0.02 11.17 0.02 
UGC 03460                    0.01765 2015aj                        IIP     33.29 0.327 18.87 0.04 ---        ---        ---        ---        ---        11.94 0.04 11.26 0.05 10.93 0.08  11.25 0.02 10.96 0.02 
NGC 7349                     0.01495 PSN J22411479-2147421         Ib      2.21  0.080 ---        ---        ---        ---        ---        ---        13.19 0.05 12.55 0.06 12.42 0.11  13.15 0.03 13.10 0.03 
IC 1776                      0.01138 2015ap                        Ib      33.06 0.116 ---        15.59 0.01 14.28 0.00 13.91 0.01 13.79 0.01 13.78 0.02 13.39 0.07 12.65 0.08 12.51 0.12  13.63 0.03 13.57 0.04 
UGC 12822                    0.02658 PSN J23523718+1433092         Ia      12.26 0.113 19.58 0.04 15.90 0.01 14.06 0.00 13.22 0.00 12.80 0.00 12.46 0.00 11.57 0.02 10.85 0.02 10.57 0.04  10.79 0.02 10.86 0.02 
UGC 02351                    0.02809 PSN J02524671+4656470         Ia      36.62 0.542 ---        16.65 0.02 14.56 0.00 13.46 0.00 12.93 0.00 12.53 0.00 11.20 0.04 10.48 0.05 10.17 0.06  11.20 0.02 11.31 0.02 
IC 2367                      0.00817 2015an                        II-pec  71.11 0.280 ---        ---        ---        ---        ---        ---        9.71 0.03  9.01 0.03  8.80 0.06   10.43 0.02 10.48 0.02 
NGC 7312                     0.02775 PSN J22343424+0548478         II      16.25 0.365 17.97 0.02 16.32 0.01 14.31 0.00 13.37 0.00 12.91 0.00 12.55 0.00 11.57 0.03 10.88 0.04 10.51 0.05  11.40 0.02 11.42 0.02 
UGC 05015                    0.00550 2015aq                        II      43.05 0.047 16.45 0.01 17.04 0.02 15.50 0.00 14.91 0.00 14.65 0.00 14.59 0.01 $>$16.5    $>$15.7    13.79 0.07* 14.43 0.03 14.33 0.05 
NGC 3430                     0.00529 PSN J10520833+3256394         IIb     45.65 0.065 13.99 0.00 14.23 0.00 12.65 0.00 11.86 0.00 11.44 0.00 11.22 0.00 9.95 0.01  9.28 0.02  9.03 0.02   10.87 0.02 10.84 0.02 
MCG -05-04-023               0.03563 LSQ15bci                      Ia      14.40 0.071 18.79 0.02 ---        ---        ---        ---        ---        12.10 0.03 11.41 0.04 11.13 0.06  11.56 0.02 11.59 0.02 
NGC 582                      0.01452 PNV J01315945+3328458         IIP     18.86 0.145 ---        15.69 0.01 13.89 0.00 12.98 0.00 12.50 0.00 12.15 0.00 10.94 0.02 10.19 0.02 9.88 0.03   10.90 0.02 10.82 0.02 
UGC 00722                    0.01407 2015ay                        II      12.49 0.075 17.00 0.04 17.28 0.03 16.08 0.01 15.63 0.01 15.42 0.01 15.49 0.05 $>$16.5    $>$15.7    14.14 0.07* 14.78 0.03 14.59 0.06 
UGC 12661                    0.01736 MASTER OT J233328.09-015847.0 II      38.82 0.113 17.41 0.01 16.10 0.02 14.54 0.00 13.70 0.00 13.23 0.00 12.81 0.00 12.05 0.03 11.27 0.04 10.82 0.04  10.89 0.02 10.70 0.02 
ESO 354-G003                 0.01913 2015ao                        Ia-91bg 19.22 0.041 18.97 0.10 ---        ---        ---        ---        ---        11.36 0.03 10.68 0.04 10.44 0.05  11.00 0.02 11.08 0.02 
UGC 02120                    0.02289 PS15cjr                       IIb     13.86 0.082 17.56 0.05 16.49 0.01 15.12 0.00 14.39 0.00 14.01 0.00 13.69 0.00 12.65 0.04 11.94 0.05 11.68 0.08  12.30 0.02 12.36 0.03 
2MASX J01242239+0335168      0.02300 PS15cku                       Ia      9.42  0.072 17.95 0.01 17.51 0.02 16.23 0.00 15.79 0.00 15.53 0.00 15.33 0.01 14.38 0.07 13.95 0.10 13.55 0.12  14.05 0.04 13.85 0.05 
IC 2597                      0.00756 MASTER OT J103747.94-270507.2 Ia      16.64 0.194 17.72 0.05 ---        ---        ---        ---        ---        9.59 0.02  8.90 0.02  8.63 0.03   9.62 0.02  9.64 0.02  
2MASX J02004757+1641401      0.02700 PSN J02004778+1641365         Ia      4.47  0.131 22.10 0.41 19.03 0.04 17.16 0.00 16.21 0.00 15.72 0.00 15.34 0.01 14.45 0.06 13.75 0.06 13.41 0.10  ---        ---        
2MASX J21312321+4336182      0.01841 PSN J21312375+4336312         Ia      14.56 1.027 ---        ---        ---        ---        ---        ---        12.58 0.05 11.66 0.05 11.27 0.06  11.08 0.02 10.77 0.02 
UGC 04812                    0.03445 PSN J09100885+5003396         Ia-09dc 12.04 0.053 ---        ---        ---        ---        ---        ---        13.06 0.05 12.39 0.06 12.06 0.08  12.60 0.02 12.43 0.03 
SDSS J101502.54+074826.6     0.02829 CSS151109:101502+074830       Ia      8.88  0.100 20.07 0.03 19.15 0.04 18.10 0.01 17.74 0.01 17.46 0.01 17.32 0.03 $>$16.5    $>$15.7    14.95 0.07* 15.59 0.04 15.61 0.13 
NGC 383                      0.01701 2015ar                        Ia      74.03 0.194 ---        ---        ---        ---        ---        ---        9.62 0.01  8.89 0.02  8.60 0.02   9.61 0.02  9.58 0.02  
2MASX J07051014+2102233      0.08000 PSN J07051005+2102327         Ia      10.20 0.238 ---        ---        ---        ---        ---        ---        14.99 0.07 14.52 0.11 13.95 0.10  13.37 0.03 13.00 0.03 
UGC 05460                    0.00365 2015as                        II      19.42 0.029 14.73 0.00 15.83 0.01 14.52 0.00 14.01 0.00 13.81 0.00 13.66 0.01 $>$16.5    $>$15.7    13.51 0.07* 14.15 0.03 13.95 0.04 
NGC 5772                     0.01635 2015bb                        Ic      13.42 0.051 16.02 0.02 15.11 0.01 13.29 0.00 12.47 0.00 12.09 0.00 11.78 0.00 10.64 0.02 9.89 0.02  9.65 0.03   10.54 0.02 10.59 0.02 
2MFGC 04279                  0.04600 PS15cwx                       Ia-91T  8.16  0.474 ---        ---        ---        ---        ---        ---        13.46 0.03 12.71 0.05 12.35 0.05  13.10 0.04 13.09 0.05 
ESO 061-G008                 0.01121 PSN J09195286-6854419         II      17.49 0.326 ---        ---        ---        ---        ---        ---        11.63 0.04 11.04 0.05 10.73 0.08  12.07 0.02 12.11 0.02 
NGC 7123                     0.01234 MASTER OT J215050.94-702028.9 Ia      34.05 0.076 18.59 0.14 ---        ---        ---        ---        ---        9.67 0.01  8.85 0.01  8.54 0.02   9.32 0.02  9.31 0.02  
IC 1029                      0.00795 2015ba                        II      45.91 0.048 ---        15.51 0.01 13.34 0.00 12.37 0.00 11.83 0.00 11.49 0.00 10.06 0.01 9.30 0.02  9.03 0.02   9.65 0.02  9.66 0.02  
IC 0290                      0.02012 2015az                        Ia      1.53  0.458 ---        16.72 0.01 14.95 0.00 14.06 0.00 13.63 0.00 13.33 0.00 12.07 0.02 11.36 0.03 11.12 0.05  11.53 0.02 11.64 0.02 
NGC 3662                     0.01861 2015bd                        Ia-91T  8.54  0.146 ---        17.92 0.08 14.28 0.00 12.89 0.00 12.43 0.00 12.47 0.00 10.84 0.02 10.13 0.03 9.85 0.04   11.30 0.02 11.27 0.02 
NGC 6004                     0.01276 PSN J15502534+1856075         IIP     39.56 0.111 15.66 0.01 14.76 0.01 13.41 0.00 12.67 0.00 12.30 0.00 11.92 0.00 10.77 0.02 10.09 0.03 9.85 0.04   11.38 0.02 11.35 0.02 
GALEXMSC J232317.78+164003.8 0.04900 CSS151209:232318+164003       Ia      2.10  0.070 21.99 0.11 20.23 0.08 18.92 0.01 18.39 0.01 18.12 0.01 17.85 0.04 $>$16.5    $>$15.7    15.49 0.08* 16.13 0.06 16.16 0.22 
NGC 7653                     0.01423 2015bf                        IIn     20.40 0.183 15.66 0.00 15.28 0.01 13.43 0.00 12.56 0.00 12.10 0.00 11.82 0.00 10.86 0.02 10.18 0.03 9.89 0.04   10.63 0.02 10.61 0.02 
NGC 5483                     0.00591 MASTER OT J141023.42-431843.7 Ib      48.28 0.225 ---        ---        ---        ---        ---        ---        9.60 0.02  8.98 0.02  8.73 0.04   10.95 0.02 10.84 0.02 
2MASX J02003186-5810482      0.02037 PSN J02003208-5810410         IIP     7.07  0.057 17.90 0.03 ---        ---        ---        ---        ---        12.21 0.02 11.47 0.03 11.14 0.05  11.12 0.02 10.86 0.02 
UGC 01359                    0.02554 PSN J01534240+2956107         Ia      10.97 0.149 ---        15.59 0.01 14.20 0.00 13.47 0.00 13.09 0.00 12.77 0.00 11.86 0.03 11.16 0.04 10.80 0.05  11.20 0.02 11.05 0.02 
SDSS J120759.79+194434.9     0.01500 2015bm                        II      9.43  0.084 19.52 0.15 21.03 0.20 19.80 0.03 19.32 0.03 19.08 0.04 18.99 0.13 $>$16.5    $>$15.7    15.81 0.09* 16.45 0.07 16.04 0.18 
UGC 03123                    0.02646 CSS151230:044008+123051       Ia      77.64 1.220 ---        ---        ---        ---        ---        ---        12.59 0.04 11.69 0.04 11.37 0.06  11.66 0.02 11.52 0.02
